Angular Momentum Loss Due to Spin-Orbit Effects in the Post-Minkowskian Expansion

We calculate the spin-orbit corrections to the loss of angular momentum in a two-body scattering at third Post-Minkowskian order, $\mathcal O(G^3)$, from scattering amplitudes using the eikonal operator. These results include effects linear in spin, are valid for generic spin orientations and are presented in a manifestly Poincar\'e covariant way. We include both radiative losses, by means of the leading-order gravitational waveform, and static losses by means of the appropriate $-i0$ prescription in the leading soft graviton theorem, finding agreement with known results in the Post-Newtonian limit.

==> anc/AncSpinJnotebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    251724,       6735]
NotebookOptionsPosition[    240666,       6556]
NotebookOutlinePosition[    241204,       6576]
CellTagsIndexPosition[    241161,       6573]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Ancillary", " ", "file", " ", "to", " ", 
   RowBox[{
   "\"\<Angular Momentum Loss Due to Spin-Orbit Effects in the \
Post-Minkowskian Expansion\>\"", " ", "--"}], " ", "Carlo", " ", 
   "Heissenberg"}], " ", "*)"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[1]:=",ExpressionUUID->"9664a0ea-5318-470c-906a-86d9b9563071"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      SubscriptBox["v", "1"], ",", 
      SubscriptBox["v", "2"]}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{"invariant", " ", "Lorentz", " ", "product", " ", 
      RowBox[{
       SubscriptBox["v", "1"], ".", 
       SubscriptBox["v", "2"]}]}], "=", 
     RowBox[{
      SubscriptBox["\[Eta]", "\[Mu]\[Nu]"], " ", 
      SuperscriptBox[
       SubscriptBox["v", "1"], "\[Mu]"], 
      SuperscriptBox[
       SubscriptBox["v", "2"], "\[Nu]"]}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u1", "[", "\[Mu]", "]"}], "=", " ", 
    RowBox[{
     RowBox[{"initial", " ", "4"}], "-", 
     RowBox[{"velocity", " ", 
      SuperscriptBox[
       SubscriptBox["u", "1"], "\[Mu]"], " ", "of", " ", "particle", " ", 
      "1"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u2", "[", "\[Mu]", "]"}], "=", " ", 
    RowBox[{
     RowBox[{"initial", " ", "4"}], "-", 
     RowBox[{"velocity", " ", 
      SuperscriptBox[
       SubscriptBox["u", "2"], "\[Mu]"], " ", "of", " ", "particle", " ", 
      "2"}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "[", "\[Mu]", "]"}], "=", " ", 
    RowBox[{
     RowBox[{"impact", " ", "parameter", " ", 
      SuperscriptBox["b", "\[Mu]"]}], "=", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["b", "1"], "\[Mu]"], "-", 
      SuperscriptBox[
       SubscriptBox["b", "2"], "\[Mu]"]}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{"m1", "=", " ", 
    RowBox[{"mass", " ", 
     SubscriptBox["m", 
      RowBox[{"1", " "}]], "of", " ", "particle", " ", "1"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"m2", "=", " ", 
    RowBox[{"mass", " ", 
     SubscriptBox["m", "2"], " ", "of", " ", "particle", " ", "2"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"G", " ", "Newton"}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.901511557683058*^9, 3.901511700454564*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"22a767e0-ded6-4a99-97cd-cce7aec00fa8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"radP", "[", "\[Alpha]", "]"}], "=", " ", 
    RowBox[{
     RowBox[{"radiated", " ", "energy"}], "-", 
     RowBox[{"momentum", " ", "linear", " ", "in", " ", "spin"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"radJ", "[", 
     RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{
     "radiated", " ", "angular", " ", "momentum", " ", "linear", " ", "in", 
      " ", "spin", " ", "in", " ", "the", " ", "frame", " ", "where", " ", 
      SuperscriptBox[
       SubscriptBox["b", "2"], "\[Mu]"]}], "=", "0"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"statJ", "[", 
     RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "=", " ", 
    RowBox[{
    "static", " ", "loss", " ", "of", " ", "angular", " ", "momentum", " ", 
     "linear", " ", "in", " ", "spin"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JG2", "[", 
     RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "=", " ", 
    RowBox[{"total", " ", "O", 
     RowBox[{"(", 
      SuperscriptBox["G", "2"], ")"}], " ", "loss", " ", "of", " ", "angular",
      " ", "momentum", " ", "linear", " ", "in", " ", "spin"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JG2", "[", 
     RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"total", " ", "O", 
       RowBox[{"(", 
        SuperscriptBox["G", "3"], ")"}], " ", "loss", " ", "of", " ", 
       "angular", " ", "momentum", " ", "linear", " ", "in", " ", "spin", " ",
        "in", " ", "the", " ", "frame", " ", "where", " ", 
       SuperscriptBox[
        SubscriptBox["b", "1"], "\[Mu]"], 
       SubscriptBox["E", "1"]}], "+", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["b", "2"], "\[Mu]"], 
       SubscriptBox["E", "2"]}]}], "=", "0"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9006484060611396`*^9, 3.9006485656301107`*^9}, {
  3.901510991866293*^9, 3.9015110327228384`*^9}, {3.9015115487059803`*^9, 
  3.901511550378928*^9}, {3.9015117070331783`*^9, 3.9015117412081347`*^9}, {
  3.9015183891321864`*^9, 3.901518393967269*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"ca5c27ad-bf38-4bbe-9df5-21fd2cba732c"],

Cell[CellGroupData[{

Cell["Definitions", "Title",
 CellChangeTimes->{{3.9004945476763945`*^9, 
  3.9004945487422533`*^9}},ExpressionUUID->"943b4471-14b2-4573-a6ae-\
9324859bb261"],

Cell["Useful definitions and conversion rules.", "Text",
 CellChangeTimes->{{3.9015118155445347`*^9, 
  3.90151182147908*^9}},ExpressionUUID->"593b8702-9ab9-454c-945b-\
431a0f74d2f5"],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"ulp", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"eta", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expulp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"a_", ",", 
        RowBox[{"b_", "+", "c_"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{"a", ",", "b"}], "]"}], "+", 
       RowBox[{"ulp", "[", 
        RowBox[{"a", ",", "c"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"a_", ",", 
        RowBox[{"-", "b_"}]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"ulp", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"0", ",", "a_"}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8985906120586166`*^9, 3.8985906193051915`*^9}, {
  3.8987409578026133`*^9, 3.898740967974885*^9}, {3.898767613262018*^9, 
  3.8987676148436193`*^9}, {3.8987677894956093`*^9, 3.8987677947124805`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"24237afe-f944-4a2f-8241-b37243152fc3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"radFactor", "=", 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox["G", "3"], " ", 
    SuperscriptBox["m1", "2"], 
    SuperscriptBox["m2", "2"], 
    FractionBox["1", 
     SuperscriptBox["b", "5"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"radFactorP", "=", 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox["G", "3"], " ", 
    SuperscriptBox["m1", "2"], 
    SuperscriptBox["m2", "2"], 
    FractionBox["1", 
     SuperscriptBox["b", "3"]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8985043506184244`*^9, 3.8985043845630817`*^9}, {
  3.89850879949088*^9, 3.898508804079265*^9}, {3.8986538817988653`*^9, 
  3.898653889731408*^9}, {3.898739125981002*^9, 3.8987391282870345`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"98810544-cf27-4612-876f-b7575c092dad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"prefarccosh\[Sigma]", "=", 
   RowBox[{
    FractionBox["16", "\[Sigma]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Sigma]", "2"], "-", "1"}], ")"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"preflogh\[Sigma]p1", "=", " ", 
    RowBox[{
     RowBox[{"-", " ", "8"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}], ")"}], 
      FractionBox["1", "2"]], 
     RowBox[{"(", 
      RowBox[{"\[Sigma]", "+", "1"}], ")"}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prefrat", "=", " ", 
   RowBox[{"48", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Sigma]", "2"], "-", "1"}], ")"}], 
     RowBox[{"3", "/", "2"}]], 
    RowBox[{"(", 
     RowBox[{"\[Sigma]", "+", "1"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.900494449252082*^9, 3.900494455924899*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"a5f05c17-45f7-4b87-b84d-83fbf87f45ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toArcCoshLog", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"arccosh\[Sigma]", "\[Rule]", 
      RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}]}], ",", 
     RowBox[{"logh\[Sigma]p1", "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"\[Sigma]", "+", "1"}], "2"], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"9485355b-f896-4d99-b58f-a79e58057a86"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"contraction", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"vec1_", "[", "\[Alpha]_", "]"}], 
       RowBox[{"vec2_", "[", "\[Alpha]_", "]"}]}], "\[Rule]", 
      RowBox[{"ulp", "[", 
       RowBox[{"vec1", ",", "vec2"}], "]"}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"vec1_", "[", "\[Alpha]_", "]"}], "2"], "\[Rule]", 
      RowBox[{"ulp", "[", 
       RowBox[{"vec1", ",", "vec1"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"eta", "[", 
        RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], 
       RowBox[{"vec_", "[", "\[Beta]_", "]"}]}], "\[Rule]", 
      RowBox[{"vec", "[", "\[Alpha]", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"eta", "[", 
        RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], 
       RowBox[{"eta", "[", 
        RowBox[{"\[Beta]_", ",", "\[Gamma]_"}], "]"}]}], "\[Rule]", 
      RowBox[{"eta", "[", 
       RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"eta", "[", 
        RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], "2"], "\[Rule]", 
      "4"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invariantproducts", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u1", ",", "u1"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u1", ",", "u2"}], "]"}], "\[Rule]", 
      RowBox[{"-", "\[Sigma]"}]}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u2", ",", "u2"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u1check", ",", "u1"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u2check", ",", "u2"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u2check", ",", "u1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u1check", ",", "u2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u1check", ",", "u1check"}], "]"}], "\[Rule]", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u1check", ",", "u2check"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["\[Sigma]", 
        RowBox[{
         SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u2check", ",", "u2check"}], "]"}], "\[Rule]", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u1", ",", "b"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u2", ",", "b"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u1check", ",", "b"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u2check", ",", "b"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u1", ",", "\[Zeta]"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u2", ",", "\[Zeta]"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u1check", ",", "\[Zeta]"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"u2check", ",", "\[Zeta]"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"b", ",", "b"}], "]"}], "\[Rule]", 
      SuperscriptBox["b", "2"]}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"b", ",", "\[Zeta]"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"\[Zeta]", ",", "\[Zeta]"}], "]"}], "\[Rule]", "1"}]}], 
    "}"}]}], ";"}]}], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"91d66a1e-3826-4c86-b379-82ffdeafae77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contractevaluate", "[", "aa_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", "aa", "]"}], "//.", "contraction"}], "//.", 
   "invariantproducts"}]}]], "Input",
 CellChangeTimes->{{3.900494481651038*^9, 3.900494521175226*^9}, 
   3.9004948681851797`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"58df6ca3-e779-4e38-930b-9e75d9ab1b07"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"froms1u2b", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s1", "[", 
      RowBox[{"u2", ",", "b"}], "]"}], "\[Rule]", 
     RowBox[{"b", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], " ", 
      RowBox[{"ulp", "[", 
       RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tos1u2b", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{"s1", ",", "\[Zeta]"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"s1", "[", 
       RowBox[{"u2", ",", "b"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"b", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], " ", ")"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"froms1\[Zeta]b", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s1", "[", 
      RowBox[{"\[Zeta]", ",", "b"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"ulp", "[", 
        RowBox[{"s1", ",", "u2"}], "]"}]}], 
      RowBox[{"b", "/", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tos1\[Zeta]b", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{"s1", ",", "u2"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], 
      RowBox[{
       RowBox[{"s1", "[", 
        RowBox[{"\[Zeta]", ",", "b"}], "]"}], "/", "b"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"froms1\[Zeta]u2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s1", "[", 
      RowBox[{"\[Zeta]", ",", "u2"}], "]"}], "\[Rule]", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{"s1", ",", "b"}], "]"}], "/", "b"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tos1\[Zeta]u2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{"s1", ",", "b"}], "]"}], "\[Rule]", 
     RowBox[{"b", " ", 
      RowBox[{
       RowBox[{"s1", "[", 
        RowBox[{"\[Zeta]", ",", "u2"}], "]"}], "/", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"d78a5c56-c8b4-4d76-bf67-6043806b2541"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tCM", "[", "\[Mu]_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"m1", " ", 
      RowBox[{"u1", "[", "\[Mu]", "]"}]}], "+", 
     RowBox[{"m2", " ", 
      RowBox[{"u2", "[", "\[Mu]", "]"}]}]}], 
    SqrtBox[
     RowBox[{
      SuperscriptBox["m1", "2"], "+", 
      RowBox[{"2", " ", "m1", " ", "m2", " ", "\[Sigma]"}], "+", 
      SuperscriptBox["m2", "2"]}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pCM", "[", "\[Mu]_", "]"}], ":=", 
   FractionBox[
    RowBox[{"m1", " ", "m2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m2", "+", 
          RowBox[{"m1", " ", "\[Sigma]"}]}], ")"}], " ", 
        RowBox[{"u1", "[", "\[Mu]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", 
          RowBox[{"m2", " ", "\[Sigma]"}]}], ")"}], " ", 
        RowBox[{"u2", "[", "\[Mu]", "]"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["m1", "2"], "+", 
     SuperscriptBox["m2", "2"], "+", 
     RowBox[{"2", " ", "m1", " ", "m2", " ", "\[Sigma]"}]}]]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9004945827561893`*^9, 3.90049458989618*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"407c5e90-dc1d-43c7-b49a-520e30fc0259"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e", "[", "a_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"u2", "[", "a", "]"}], "-", 
    RowBox[{"\[Sigma]", " ", 
     RowBox[{"u1", "[", "a", "]"}]}]}], 
   SqrtBox[
    RowBox[{
     SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]]}]], "Input",
 CellChangeTimes->{{3.9004946033502007`*^9, 3.900494662051865*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"d45b8579-57c6-402d-9a99-6389800bdaa1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tom\[Nu]", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"m1", " ", "m2"}], " ", "\[Equal]", " ", 
       RowBox[{"\[Nu]", " ", 
        SuperscriptBox["m", "2"]}]}], "&&", 
      RowBox[{"m", "\[Equal]", 
       RowBox[{"m1", "+", "m2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m1", ",", "m2"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.900495120857771*^9, 3.900495152639284*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"f911ed25-664e-4655-a6b9-d61fdeb13439"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"m1", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"m", "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], " ", "\[Nu]"}]}]]}], ")"}]}]}], ",", 
   RowBox[{"m2", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "\[Nu]"}]}], ")"}]}]]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.900495147567833*^9, 3.9004951530931654`*^9}, 
   3.9005558397012987`*^9, 3.90064801896989*^9, 3.9006492192292957`*^9, 
   3.9006707092975273`*^9, 3.9007300390390935`*^9, 3.9007511302965775`*^9, 
   3.900899805595519*^9, 3.9009473912241507`*^9, 3.90143762957473*^9, 
   3.9015108360090356`*^9, 3.901518170426217*^9, 3.901518694176918*^9, 
   3.9015375263121767`*^9, 3.9016813866767907`*^9, 3.9016817390766973`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"30cf4cb4-238d-43c1-880c-c46037601abb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["P", "\[Alpha]"], 
  TraditionalForm]],ExpressionUUID->"2d27e42d-d562-4de1-aa6b-32935a1428a9"]], \
"Title",
 CellChangeTimes->{{3.900494728599779*^9, 3.9004947432067375`*^9}, {
  3.9004948076765385`*^9, 
  3.900494808736498*^9}},ExpressionUUID->"241fc491-8f55-4435-ba8b-\
1c6f789bf41d"],

Cell[CellGroupData[{

Cell["Radiated energy-momentum", "Section",
 CellChangeTimes->{{3.900499900572817*^9, 3.9004999061230397`*^9}, {
  3.9007305288227*^9, 
  3.900730530978154*^9}},ExpressionUUID->"c2c6202c-40dd-4795-a45e-\
3e9a425ed2c9"],

Cell[TextData[{
 "Radiated energy-momentum to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["G", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "48a8927f-5d97-423f-9052-36a40625c908"],
 " and linear order in spin (see Ref. [45])"
}], "Text",
 CellChangeTimes->{{3.9015118362591066`*^9, 3.901511864235015*^9}, {
  3.901511904647822*^9, 
  3.9015119060649376`*^9}},ExpressionUUID->"2e5d88a0-47ff-4483-beb3-\
aa861180de6b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u1check\>\"", ",", "3"}], "]"}], "=", 
   RowBox[{"15", " ", "\[Sigma]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"u2", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u1check\>\"", ",", "2"}], "]"}], "=", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "16"}], "+", 
      RowBox[{"49", " ", "\[Sigma]"}], "-", 
      RowBox[{"135", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"115", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"u2", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u1check\>\"", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1352", "-", 
      RowBox[{"4741", " ", "\[Sigma]"}], "+", 
      RowBox[{"5393", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1627", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"111", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"356", " ", 
       SuperscriptBox["\[Sigma]", "5"]}], "+", 
      RowBox[{"210", " ", 
       SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"u2", ",", "b"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8985060250952115`*^9, 3.898506068380246*^9}, {
  3.8985062158064213`*^9, 3.898506219744256*^9}, {3.898507529664423*^9, 
  3.898507548999436*^9}, {3.8994266106486645`*^9, 3.8994266297861023`*^9}, {
  3.900399691001755*^9, 3.9003996993357587`*^9}, {3.9004949652201223`*^9, 
  3.9004949721146636`*^9}, {3.90049506931013*^9, 3.900495070183476*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"54a8cf2c-f30a-4120-a45c-27f3242c0838"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u2check\>\"", ",", "3"}], "]"}], "=", 
   RowBox[{"12", " ", "\[Sigma]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"u2", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u2check\>\"", ",", "2"}], "]"}], "=", 
   RowBox[{"12", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"10", " ", "\[Sigma]"}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"u2", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u2check\>\"", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1245", "-", 
      RowBox[{"4243", " ", "\[Sigma]"}], "+", 
      RowBox[{"4732", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1350", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"219", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"279", " ", 
       SuperscriptBox["\[Sigma]", "5"]}], "+", 
      RowBox[{"210", " ", 
       SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"u2", ",", "b"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8985060883959846`*^9, 3.8985060902995863`*^9}, {
  3.898506222246823*^9, 3.8985062305155325`*^9}, {3.8985076172041006`*^9, 
  3.8985076330937643`*^9}, {3.899426699902603*^9, 3.8994267197565007`*^9}, {
  3.9004949770714626`*^9, 3.90049498439365*^9}, {3.9004950716856937`*^9, 
  3.9004950726130233`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"562a6d10-6cf3-4871-bdb6-a65e76bafb5b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<\[Zeta]\>\"", ",", "3"}], "]"}], "=", 
   RowBox[{"3", "  ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"12", " ", "\[Sigma]"}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["\[Sigma]", "3"]}]}], ")"}], 
    RowBox[{"s1", "[", 
     RowBox[{"\[Zeta]", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<\[Zeta]\>\"", ",", "2"}], "]"}], "=", 
   RowBox[{"3", "  ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "25"}], "+", 
      RowBox[{"107", " ", "\[Sigma]"}], "-", 
      RowBox[{"247", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"153", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], 
    RowBox[{"s1", "[", 
     RowBox[{"\[Zeta]", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<\[Zeta]\>\"", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "760"}], "+", 
       RowBox[{"2992", " ", "\[Sigma]"}], "-", 
       RowBox[{"3957", " ", 
        SuperscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{"2491", " ", 
        SuperscriptBox["\[Sigma]", "3"]}], "-", 
       RowBox[{"1215", " ", 
        SuperscriptBox["\[Sigma]", "4"]}], "+", 
       RowBox[{"425", " ", 
        SuperscriptBox["\[Sigma]", "5"]}]}], ")"}]}], 
    RowBox[{"s1", "[", 
     RowBox[{"\[Zeta]", ",", "b"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.898506098598621*^9, 3.898506107498123*^9}, {
  3.898506231850402*^9, 3.8985062392829056`*^9}, {3.898507771875475*^9, 
  3.898507832359629*^9}, {3.899426746405596*^9, 3.8994267995759497`*^9}, {
  3.9004949893160734`*^9, 3.9004949991179423`*^9}, {3.9004950740402966`*^9, 
  3.9004950749648056`*^9}, {3.900764016915204*^9, 3.9007640196548853`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"1dec963c-1bfa-44ff-a138-fd31c7d2b3a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeff", "[", "vec_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"vec", ",", "3"}], "]"}], 
    FractionBox["arccosh\[Sigma]", "prefarccosh\[Sigma]"]}], "+", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"vec", ",", "2"}], "]"}], 
    FractionBox["logh\[Sigma]p1", "preflogh\[Sigma]p1"]}], "+", 
   RowBox[{"3", 
    FractionBox[
     RowBox[{"p", "[", 
      RowBox[{"vec", ",", "1"}], "]"}], "prefrat"]}]}]}]], "Input",
 CellChangeTimes->{{3.8985055929282618`*^9, 3.898505608293029*^9}, {
  3.8985059360092335`*^9, 3.8985060214373484`*^9}, {3.900495076649132*^9, 
  3.9004950925214033`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"f884aab9-bc31-496e-a05e-34b97a86b66e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"radP", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", " ", "radFactor"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"u1check", "[", "\[Mu]", "]"}], 
      RowBox[{"coeff", "[", "\"\<u1check\>\"", "]"}]}], "+", 
     RowBox[{
      RowBox[{"u2check", "[", "\[Mu]", "]"}], 
      RowBox[{"coeff", "[", "\"\<u2check\>\"", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Zeta]", "[", "\[Mu]", "]"}], 
      RowBox[{"coeff", "[", "\"\<\[Zeta]\>\"", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.898505465362705*^9, 3.8985055706950216`*^9}, {
  3.898505996402776*^9, 3.8985060083919725`*^9}, {3.8985061193406425`*^9, 
  3.898506122872307*^9}, {3.8985061808798976`*^9, 3.8985061852885966`*^9}, {
  3.8985065549621525`*^9, 3.898506561294217*^9}, {3.9000575156407194`*^9, 
  3.9000575495621166`*^9}, {3.9000575897727556`*^9, 3.900057602242944*^9}, {
  3.9001278284470177`*^9, 3.9001278364791603`*^9}, {3.9004949037273407`*^9, 
  3.9004949046108627`*^9}, {3.900496193251505*^9, 3.9004961941032333`*^9}, {
  3.900752596308041*^9, 3.900752596983099*^9}, {3.9007640865880375`*^9, 
  3.900764086706935*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"6426e9c3-63b0-4e95-bc79-26e4bbbdb1a1"],

Cell[TextData[{
 "Recoil term ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1a020932-59d6-458c-939e-a3005f4b6732"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9016815064587107`*^9, 3.901681514251687*^9}, {
  3.901681822124634*^9, 
  3.9016818294042225`*^9}},ExpressionUUID->"6acea5c3-840b-4cb7-8698-\
e384654f7d83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"recoil2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"radP", "[", "\[Mu]", "]"}], 
           RowBox[{"\[Zeta]", "[", "\[Mu]", "]"}]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            RowBox[{"2", " ", "m1", " ", "m2", " ", "\[Sigma]"}], "+", " ", 
            SuperscriptBox["m2", "2"]}]]]}], "//", "contractevaluate"}], 
       ")"}], "//.", "froms1\[Zeta]b"}], "//.", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"s1", ",", "u2"}], "]"}], "\[Rule]", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
       RowBox[{"ulp", "[", 
        RowBox[{"s1", ",", "e"}], "]"}]}]}]}], "//.", "toArcCoshLog"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9016050053867188`*^9, 3.901605052820036*^9}, {
  3.9016050944584055`*^9, 3.9016051379152527`*^9}, {3.9016814517990093`*^9, 
  3.9016814885061255`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"96465099-698b-4eee-a8c0-ee50b00c7473"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["b", "4"], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["m1", "2"], "+", 
      SuperscriptBox["m2", "2"], "+", 
      RowBox[{"2", " ", "m1", " ", "m2", " ", "\[Sigma]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
     RowBox[{"5", "/", "2"}]]}]], 
  RowBox[{
   SuperscriptBox["G", "3"], " ", 
   SuperscriptBox["m1", "2"], " ", 
   SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "\[Sigma]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        RowBox[{"36", " ", "\[Sigma]"}], "+", 
        RowBox[{"51", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"108", " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
      RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "760"}], "+", 
        RowBox[{"2992", " ", "\[Sigma]"}], "-", 
        RowBox[{"3957", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"2491", " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"1215", " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"425", " ", 
         SuperscriptBox["\[Sigma]", "5"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"25", "-", 
           RowBox[{"107", " ", "\[Sigma]"}], "+", 
           RowBox[{"222", " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "-", 
           RowBox[{"46", " ", 
            SuperscriptBox["\[Sigma]", "3"]}], "-", 
           RowBox[{"275", " ", 
            SuperscriptBox["\[Sigma]", "4"]}], "+", 
           RowBox[{"153", " ", 
            SuperscriptBox["\[Sigma]", "5"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}]}]}], ")"}]}]}], ")"}], 
   " ", 
   RowBox[{"ulp", "[", 
    RowBox[{"e", ",", "s1"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.901605011723216*^9, 3.901605053283923*^9}, {
   3.901605113887597*^9, 3.901605138389454*^9}, 3.901681387419495*^9, {
   3.9016814544267263`*^9, 3.9016814907946005`*^9}, 3.9016817398341255`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"1d099376-00d0-46a1-bb76-ce824b95f415"]
}, Open  ]],

Cell[CellGroupData[{

Cell["PN limits", "Subsection",
 CellChangeTimes->{{3.9004972936207695`*^9, 
  3.9004972959298277`*^9}},ExpressionUUID->"b2ce1f0d-7c58-49c1-8765-\
d4a816a9873b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"pinf", ">", "0"}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"radP", "[", "\[Mu]", "]"}]}], 
            RowBox[{"u1", "[", "\[Mu]", "]"}]}], "//", "contractevaluate"}], 
          ")"}], "//.", "froms1u2b"}], "//.", "toArcCoshLog"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["pinf", "2"]}]]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", ">", "0"}], "&&", 
    RowBox[{"0", "<", "\[Nu]", "<", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"%", "//.", "tom\[Nu]"}], ",", 
     RowBox[{"{", "pinf", "}"}], ",", "FullSimplify"}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.900497311216654*^9, 3.900497312648172*^9}, {
  3.9015002774558935`*^9, 3.901500285390134*^9}, {3.9015009328340645`*^9, 
  3.9015009357704716`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"c19d8f88-303a-49ce-8e1e-c981835eaf49"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], ")"}], " ", 
      SuperscriptBox["pinf", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["b", "4"]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[-13, 
      2] $CellContext`b^(-4) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 Pi $CellContext`ulp[$CellContext`s1, $CellContext`\[Zeta]]},
    2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9004973132002926`*^9, 3.9004973235953803`*^9}, 
   3.90055584011557*^9, 3.9006480193665323`*^9, 3.9006492193753705`*^9, 
   3.900670709696622*^9, 3.900730039411932*^9, 3.900751132171914*^9, 
   3.90075262210791*^9, 3.90076402372237*^9, 3.9007640893829484`*^9, 
   3.9008998059515376`*^9, 3.900947391536186*^9, 3.9014376301429744`*^9, 
   3.9015002866030617`*^9, 3.9015005810974646`*^9, {3.901500931023221*^9, 
   3.901500936146365*^9}, 3.9015108367085977`*^9, 3.9015181712368393`*^9, 
   3.90151869466359*^9, 3.9015375267942905`*^9, 3.901681387901075*^9, 
   3.901681740299549*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"9972740b-81dc-44fd-a67d-6ff5f37fd6d9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"13", " ", 
    SuperscriptBox["G", "3"], " ", 
    SuperscriptBox["m", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["pinf", "2"], " ", 
    SuperscriptBox["\[Nu]", "2"], " ", 
    RowBox[{"ulp", "[", 
     RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["b", "4"]}]]}]], "Output",
 CellChangeTimes->{{3.9004973132002926`*^9, 3.9004973235953803`*^9}, 
   3.90055584011557*^9, 3.9006480193665323`*^9, 3.9006492193753705`*^9, 
   3.900670709696622*^9, 3.900730039411932*^9, 3.900751132171914*^9, 
   3.90075262210791*^9, 3.90076402372237*^9, 3.9007640893829484`*^9, 
   3.9008998059515376`*^9, 3.900947391536186*^9, 3.9014376301429744`*^9, 
   3.9015002866030617`*^9, 3.9015005810974646`*^9, {3.901500931023221*^9, 
   3.901500936146365*^9}, 3.9015108367085977`*^9, 3.9015181712368393`*^9, 
   3.90151869466359*^9, 3.9015375267942905`*^9, 3.901681387901075*^9, 
   3.901681740472851*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"9660c598-c87f-4b1d-a6c3-36ea23621840"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"pinf", ">", "0"}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"radP", "[", "\[Mu]", "]"}]}], 
            RowBox[{"tCM", "[", "\[Mu]", "]"}]}], "//", "contractevaluate"}], 
          ")"}], "//.", "froms1u2b"}], "//.", "toArcCoshLog"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["pinf", "2"]}]]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", ">", "0"}], "&&", 
    RowBox[{"0", "<", "\[Nu]", "<", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"%", "//.", "tom\[Nu]"}], ",", 
     RowBox[{"{", "pinf", "}"}], ",", "FullSimplify"}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.900494853481886*^9, 3.9004949570907583`*^9}, {
  3.9004950115144653`*^9, 3.900495013321267*^9}, {3.9004951612008743`*^9, 
  3.900495192542147*^9}, {3.9015002951484976`*^9, 3.9015002961902676`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"267bfdaa-1145-499f-bb9b-0d507755a763"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"65", " ", "m1"}], "+", 
          RowBox[{"69", " ", "m2"}]}], ")"}], " ", "\[Pi]", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], ")"}], " ", 
      SuperscriptBox["pinf", "2"]}], 
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SqrtBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m1", "+", "m2"}], ")"}], "2"]]}], ")"}]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[-1, 
      10] $CellContext`b^(-4) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 (($CellContext`m1 + $CellContext`m2)^2)^Rational[-1, 2] (
     65 $CellContext`m1 + 69 $CellContext`m2) 
    Pi $CellContext`ulp[$CellContext`s1, $CellContext`\[Zeta]]}, 2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9004948749042244`*^9, {3.9004949259622183`*^9, 3.9004949578494806`*^9}, {
   3.9004950065794177`*^9, 3.9004950138922195`*^9}, {3.9004950845930123`*^9, 
   3.9004950952937927`*^9}, 3.9004951928567057`*^9, 3.9004961967022505`*^9, 
   3.900497324962445*^9, 3.900555842327245*^9, 3.9006480231519213`*^9, 
   3.9006492194941235`*^9, 3.900670711700569*^9, 3.900730041532775*^9, 
   3.9007511343277054`*^9, 3.9007526226968083`*^9, 3.9007640238177032`*^9, 
   3.9007640894701953`*^9, 3.900899808085967*^9, 3.9009473935340915`*^9, 
   3.9014376326056333`*^9, 3.9015002992543564`*^9, 3.901510838349961*^9, 
   3.90151817363148*^9, 3.9015186968209543`*^9, 3.9015375282690887`*^9, 
   3.9016813902416325`*^9, 3.901681742460642*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"6621d0dc-21bd-4df6-bce1-09ba051ded11"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["G", "3"], " ", 
   SuperscriptBox["m", "4"], " ", "\[Pi]", " ", 
   SuperscriptBox["pinf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "67"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Nu]"}]}]]}]}], ")"}], " ", 
   SuperscriptBox["\[Nu]", "2"], " ", 
   RowBox[{"ulp", "[", 
    RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
  RowBox[{"10", " ", 
   SuperscriptBox["b", "4"]}]]], "Output",
 CellChangeTimes->{
  3.9004948749042244`*^9, {3.9004949259622183`*^9, 3.9004949578494806`*^9}, {
   3.9004950065794177`*^9, 3.9004950138922195`*^9}, {3.9004950845930123`*^9, 
   3.9004950952937927`*^9}, 3.9004951928567057`*^9, 3.9004961967022505`*^9, 
   3.900497324962445*^9, 3.900555842327245*^9, 3.9006480231519213`*^9, 
   3.9006492194941235`*^9, 3.900670711700569*^9, 3.900730041532775*^9, 
   3.9007511343277054`*^9, 3.9007526226968083`*^9, 3.9007640238177032`*^9, 
   3.9007640894701953`*^9, 3.900899808085967*^9, 3.9009473935340915`*^9, 
   3.9014376326056333`*^9, 3.9015002992543564`*^9, 3.901510838349961*^9, 
   3.90151817363148*^9, 3.9015186968209543`*^9, 3.9015375282690887`*^9, 
   3.9016813902416325`*^9, 3.9016817425227966`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"f043374f-3ec4-437f-b08d-006c3b1fb106"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["J", "\[Alpha]\[Beta]"], TraditionalForm]],ExpressionUUID->
  "a3bb42ee-66b3-4cc9-a944-9476f97a583f"],
 " "
}], "Title",
 CellChangeTimes->{{3.9004947002954226`*^9, 
  3.900494718613222*^9}},ExpressionUUID->"c2383c1e-0b85-486b-8aff-\
aecc7f9636a9"],

Cell[CellGroupData[{

Cell["Radiated angular-momentum", "Section",
 CellChangeTimes->{{3.900497279981637*^9, 3.9004972810755124`*^9}, {
  3.900499917303012*^9, 
  3.9004999239309287`*^9}},ExpressionUUID->"524b0c99-8b5c-412a-a822-\
17f52cf181f1"],

Cell[TextData[{
 "Radiated angular momentum to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["G", "3"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9f40e63c-7f53-4bf8-9bfd-36df315644ba"],
 " and linear order in spin"
}], "Text",
 CellChangeTimes->{{3.9015119215155425`*^9, 
  3.901511931626144*^9}},ExpressionUUID->"c289cdcf-ce6c-4720-81ad-\
ed60bc4c23b6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u1\>\"", ",", "\"\<b\>\"", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "8"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"18", " ", "\[Sigma]"}], "-", 
      RowBox[{"21", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"u2", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u1\>\"", ",", "\"\<b\>\"", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "8"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "17"}], "+", 
      RowBox[{"104", " ", "\[Sigma]"}], "-", 
      RowBox[{"68", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"66", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"31", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"u2", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u1\>\"", ",", "\"\<b\>\"", ",", "1"}], "]"}], "=", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "797"}], "+", 
      RowBox[{"2799", " ", "\[Sigma]"}], "-", 
      RowBox[{"2758", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"1014", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"507", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"693", " ", 
       SuperscriptBox["\[Sigma]", "5"]}], "+", 
      RowBox[{"168", " ", 
       SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"u2", ",", "b"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9004952779832745`*^9, 3.900495333470536*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"e51b040b-f36f-4122-9a0e-e8e4c0cfdfa6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u2\>\"", ",", "\"\<b\>\"", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"228", " ", "\[Sigma]"}], "-", 
      RowBox[{"225", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"404", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"210", " ", 
       SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"u2", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u2\>\"", ",", "\"\<b\>\"", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "113"}], "+", 
      RowBox[{"835", " ", "\[Sigma]"}], "-", 
      RowBox[{"105", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1289", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"194", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"210", " ", 
       SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"u2", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u2\>\"", ",", "\"\<b\>\"", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2612"}], "+", 
      RowBox[{"14482", " ", "\[Sigma]"}], "-", 
      RowBox[{"28603", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"21539", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"7635", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"1503", " ", 
       SuperscriptBox["\[Sigma]", "5"]}], "+", 
      RowBox[{"150", " ", 
       SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"u2", ",", "b"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9004953402523036`*^9, 3.9004953659419465`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"818234e4-62d2-4cec-8ebd-be19bda74c55"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u1\>\"", ",", "\"\<\[Zeta]\>\"", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "13"}], "+", 
      RowBox[{"18", " ", "\[Sigma]"}], "-", 
      RowBox[{"21", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"\[Zeta]", ",", "u2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u1\>\"", ",", "\"\<\[Zeta]\>\"", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "29"}], "+", 
      RowBox[{"92", " ", "\[Sigma]"}], "-", 
      RowBox[{"68", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"66", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"31", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"\[Zeta]", ",", "u2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u1\>\"", ",", "\"\<\[Zeta]\>\"", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2620"}], "+", 
       RowBox[{"4259", " ", "\[Sigma]"}], "-", 
       RowBox[{"4199", " ", 
        SuperscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{"3274", " ", 
        SuperscriptBox["\[Sigma]", "3"]}], "-", 
       RowBox[{"1746", " ", 
        SuperscriptBox["\[Sigma]", "4"]}], "-", 
       RowBox[{"417", " ", 
        SuperscriptBox["\[Sigma]", "5"]}], "+", 
       RowBox[{"597", " ", 
        SuperscriptBox["\[Sigma]", "6"]}], "+", 
       RowBox[{"84", " ", 
        SuperscriptBox["\[Sigma]", "7"]}]}], ")"}]}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"\[Zeta]", ",", "u2"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9004953863352413`*^9, 3.900495436844052*^9}, {
   3.900495933882986*^9, 3.9004959351573625`*^9}, {3.9004970765518837`*^9, 
   3.9004970926899385`*^9}, 3.900497226665896*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"9dbad98b-83da-4403-87eb-edf7be6c52c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u2\>\"", ",", "\"\<\[Zeta]\>\"", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "46"}], "+", 
      RowBox[{"96", " ", "\[Sigma]"}], "-", 
      RowBox[{"135", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"160", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"105", " ", 
       SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"\[Zeta]", ",", "u2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u2\>\"", ",", "\"\<\[Zeta]\>\"", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "142"}], "+", 
      RowBox[{"530", " ", "\[Sigma]"}], "-", 
      RowBox[{"423", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"415", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"55", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"105", " ", 
       SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"\[Zeta]", ",", "u2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<u2\>\"", ",", "\"\<\[Zeta]\>\"", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2416"}], "+", 
      RowBox[{"4532", " ", "\[Sigma]"}], "-", 
      RowBox[{"5927", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"4795", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"2643", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"429", " ", 
       SuperscriptBox["\[Sigma]", "5"]}], "+", 
      RowBox[{"390", " ", 
       SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"\[Zeta]", ",", "u2"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9004954010149574`*^9, 3.900495457343972*^9}, {
  3.900497160971077*^9, 3.9004971740439954`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"12379606-6ba8-4ecd-9eb6-66d6bc2125ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<b\>\"", ",", "\"\<\[Zeta]\>\"", ",", "3"}], "]"}], "=", 
   RowBox[{"12", " ", "\[Sigma]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"\[Zeta]", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<b\>\"", ",", "\"\<\[Zeta]\>\"", ",", "2"}], "]"}], "=", 
   RowBox[{"12", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"10", " ", "\[Sigma]"}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"\[Zeta]", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"\"\<b\>\"", ",", "\"\<\[Zeta]\>\"", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "233"}], "+", 
      RowBox[{"1205", " ", "\[Sigma]"}], "-", 
      RowBox[{"1842", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"1026", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"501", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"249", " ", 
       SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
    RowBox[{"s1", "[", 
     RowBox[{"\[Zeta]", ",", "b"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9004958148599014`*^9, 3.900495852349062*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"cdc5ddb3-09ef-40e3-8d8d-a9f6b645f56e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeff", "[", 
   RowBox[{"v1_", ",", "v2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"v1", ",", "v2", ",", "3"}], "]"}], 
    FractionBox["arccosh\[Sigma]", "prefarccosh\[Sigma]"]}], "+", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"v1", ",", "v2", ",", "2"}], "]"}], 
    FractionBox["logh\[Sigma]p1", "preflogh\[Sigma]p1"]}], "+", 
   FractionBox[
    RowBox[{"p", "[", 
     RowBox[{"v1", ",", "v2", ",", "1"}], "]"}], "prefrat"]}]}]], "Input",
 CellChangeTimes->{{3.9004954744360175`*^9, 3.900495489835803*^9}, {
   3.9004958958092866`*^9, 3.9004959073601255`*^9}, 3.900496007425933*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"8355e113-846c-457e-bb37-90a0591f1f52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"radJ", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
  RowBox[{"radFactor", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"coeff", "[", 
        RowBox[{"\"\<u1\>\"", ",", "\"\<b\>\""}], "]"}], 
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"u1", "[", "\[Alpha]", "]"}], 
         RowBox[{"b", "[", "\[Beta]", "]"}]}], "-", 
        RowBox[{
         RowBox[{"u1", "[", "\[Beta]", "]"}], 
         RowBox[{"b", "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"coeff", "[", 
        RowBox[{"\"\<u2\>\"", ",", "\"\<b\>\""}], "]"}], 
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"u2", "[", "\[Alpha]", "]"}], 
         RowBox[{"b", "[", "\[Beta]", "]"}]}], "-", 
        RowBox[{
         RowBox[{"u2", "[", "\[Beta]", "]"}], 
         RowBox[{"b", "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"coeff", "[", 
        RowBox[{"\"\<u1\>\"", ",", "\"\<\[Zeta]\>\""}], "]"}], 
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
      SuperscriptBox["b", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"u1", "[", "\[Alpha]", "]"}], 
         RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}], "-", 
        RowBox[{
         RowBox[{"u1", "[", "\[Beta]", "]"}], 
         RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"coeff", "[", 
        RowBox[{"\"\<u2\>\"", ",", "\"\<\[Zeta]\>\""}], "]"}], 
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
      SuperscriptBox["b", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"u2", "[", "\[Alpha]", "]"}], 
         RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}], "-", 
        RowBox[{
         RowBox[{"u2", "[", "\[Beta]", "]"}], 
         RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"coeff", "[", 
       RowBox[{"\"\<b\>\"", ",", "\"\<\[Zeta]\>\""}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", "\[Alpha]", "]"}], 
         RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}], "-", 
        RowBox[{
         RowBox[{"b", "[", "\[Beta]", "]"}], 
         RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9004955020847006`*^9, 3.9004956794040356`*^9}, 
   3.900496053571077*^9, {3.900496105504134*^9, 3.9004961060032005`*^9}, {
   3.900496211898857*^9, 3.900496214732233*^9}, {3.9004964936074677`*^9, 
   3.9004964949607*^9}, {3.900496538649973*^9, 3.9004965833365755`*^9}, {
   3.900496683387621*^9, 3.9004966845794272`*^9}, {3.9004972382245083`*^9, 
   3.900497253143942*^9}, {3.900752608846735*^9, 3.9007526090595737`*^9}, {
   3.900764099409749*^9, 3.9007641046932297`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"42eb6606-dfb3-42ff-9098-65b0a7de9c47"],

Cell[CellGroupData[{

Cell["PN limits", "Subsection",
 CellChangeTimes->{{3.9004972864995413`*^9, 
  3.9004972884216976`*^9}},ExpressionUUID->"cf821aa5-eb9f-4b13-b9f9-\
87ec1a81066c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"pinf", ">", "0"}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"b", "[", "\[Alpha]", "]"}], "b"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"radJ", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"b", "[", "\[Alpha]", "]"}], 
                 RowBox[{"radP", "[", "\[Beta]", "]"}]}], "-", 
                RowBox[{
                 RowBox[{"b", "[", "\[Beta]", "]"}], 
                 RowBox[{"radP", "[", "\[Alpha]", "]"}]}]}], ")"}]}], ")"}], 
            RowBox[{"e", "[", "\[Beta]", "]"}]}], "//", "contractevaluate"}], 
          ")"}], "//.", "froms1u2b"}], "//.", "toArcCoshLog"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["pinf", "2"]}]]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.900495696460631*^9, 3.9004957209652643`*^9}, {
  3.900496024345331*^9, 3.9004960832561617`*^9}, {3.900751218925419*^9, 
  3.9007512213144965`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"5f735cec-d3a5-4dd9-9ed7-d257a274daa3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"67", " ", 
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m1", "2"], " ", 
     SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{"s1", ",", "\[Zeta]"}], "]"}], " ", "pinf"}], 
    RowBox[{"5", " ", 
     SuperscriptBox["b", "3"]}]], "-", 
   FractionBox[
    RowBox[{"247", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["G", "3"], " ", 
       SuperscriptBox["m1", "2"], " ", 
       SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], ")"}], " ", 
     SuperscriptBox["pinf", "3"]}], 
    RowBox[{"280", " ", 
     SuperscriptBox["b", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[67, 
      5] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 Pi $CellContext`ulp[$CellContext`s1, $CellContext`\[Zeta]], 
    0, Rational[-247, 
      280] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 Pi $CellContext`ulp[$CellContext`s1, $CellContext`\[Zeta]]},
    1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.900495722576836*^9, 3.900495857984008*^9, 3.9004959440933943`*^9, 
   3.9004960100610313`*^9, {3.900496044942069*^9, 3.900496111901636*^9}, {
   3.9004962034978404`*^9, 3.9004962168761873`*^9}, 3.9004965407892222`*^9, 
   3.9004971011742077`*^9, 3.900509125135723*^9, 3.9005558437676077`*^9, 
   3.900648024668861*^9, 3.900649220435836*^9, 3.9006707131419287`*^9, 
   3.900730042931197*^9, 3.9007511357778654`*^9, 3.90075122379698*^9, 
   3.900752623161612*^9, 3.900764026969989*^9, 3.900764092663247*^9, 
   3.900899809807784*^9, 3.9009473954992256`*^9, 3.9014376340806875`*^9, 
   3.901510839657013*^9, 3.9015181750231323`*^9, 3.901518698729821*^9, 
   3.9015375294409466`*^9, 3.901681392305746*^9, 3.901681744131192*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"f8fe7b99-3850-4a46-bacb-1f64c224b6fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"pinf", ">", "0"}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"radJ", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"b", "[", "\[Alpha]", "]"}], 
                 RowBox[{"radP", "[", "\[Beta]", "]"}]}], "-", 
                RowBox[{
                 RowBox[{"b", "[", "\[Beta]", "]"}], 
                 RowBox[{"radP", "[", "\[Alpha]", "]"}]}]}], ")"}]}], ")"}], 
            RowBox[{"e", "[", "\[Beta]", "]"}]}], "//", "contractevaluate"}], 
          ")"}], "//.", "froms1\[Zeta]u2"}], "//.", "toArcCoshLog"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["pinf", "2"]}]]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.900496851048885*^9, 3.9004968541223545`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"84ca074b-cc54-4886-8808-2c92a488f1d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"23", " ", 
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m1", "2"], " ", 
     SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{"b", ",", "s1"}], "]"}], " ", "pinf"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "4"]}]], "-", 
   FractionBox[
    RowBox[{"3403", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["G", "3"], " ", 
       SuperscriptBox["m1", "2"], " ", 
       SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{"b", ",", "s1"}], "]"}]}], ")"}], " ", 
     SuperscriptBox["pinf", "3"]}], 
    RowBox[{"320", " ", 
     SuperscriptBox["b", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[23, 
      2] $CellContext`b^(-4) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 Pi $CellContext`ulp[$CellContext`b, $CellContext`s1], 0, 
    Rational[-3403, 
      320] $CellContext`b^(-4) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 Pi $CellContext`ulp[$CellContext`b, $CellContext`s1]}, 1, 4,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.900496085816244*^9, 3.900496113585431*^9}, {
   3.9004962050083947`*^9, 3.900496218373785*^9}, 3.900496692685215*^9, {
   3.9004968520677395`*^9, 3.900496854606965*^9}, 3.9004971026933174`*^9, 
   3.900497235685537*^9, 3.900509128638484*^9, 3.900555844424488*^9, 
   3.9006480252286325`*^9, 3.900649221082841*^9, 3.900670713744488*^9, 
   3.9007300435120964`*^9, 3.9007511364084816`*^9, 3.9007526233101573`*^9, 
   3.900764027104845*^9, 3.9007640928001556`*^9, 3.9008998103785486`*^9, 
   3.9009473961516457`*^9, 3.9014376347970204`*^9, 3.901510840331649*^9, 
   3.901518175677266*^9, 3.9015186995312753`*^9, 3.901537530004099*^9, 
   3.9016813933228273`*^9, 3.9016817449174757`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"36e65264-e164-41c7-a145-d05dd223a461"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"pinf", ">", "0"}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"b", "[", "\[Alpha]", "]"}], "b"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"radJ", "[", 
                RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"b", "[", "\[Alpha]", "]"}], 
                  RowBox[{"radP", "[", "\[Beta]", "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"b", "[", "\[Beta]", "]"}], 
                  RowBox[{"radP", "[", "\[Alpha]", "]"}]}]}], ")"}]}], ")"}], 
             RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}], "//", 
            "contractevaluate"}], ")"}], "//.", "froms1\[Zeta]b"}], "//.", 
         RowBox[{
          RowBox[{"ulp", "[", 
           RowBox[{"s1", ",", "u2"}], "]"}], "\[Rule]", 
          RowBox[{"pinf", " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "e"}], "]"}]}]}]}], "//.", "toArcCoshLog"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["pinf", "2"]}]]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9004961578792386`*^9, 3.900496165918936*^9}, {
  3.90075123088454*^9, 3.900751231295303*^9}, {3.900752659449716*^9, 
  3.900752672637207*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"4d7dce5b-023d-434a-8752-4bf7134825d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"43", " ", 
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m1", "2"], " ", 
     SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{"e", ",", "s1"}], "]"}], " ", "pinf"}], 
    RowBox[{"10", " ", 
     SuperscriptBox["b", "3"]}]], "+", 
   FractionBox[
    RowBox[{"9717", " ", 
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m1", "2"], " ", 
     SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{"e", ",", "s1"}], "]"}], " ", 
     SuperscriptBox["pinf", "3"]}], 
    RowBox[{"2240", " ", 
     SuperscriptBox["b", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[43, 
      10] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 Pi $CellContext`ulp[$CellContext`e, $CellContext`s1], 0, 
    Rational[9717, 
      2240] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 Pi $CellContext`ulp[$CellContext`e, $CellContext`s1]}, 1, 4,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.900496166860546*^9, {3.900496206719924*^9, 3.9004962199622693`*^9}, 
   3.900496689146092*^9, 3.900497105665766*^9, 3.900509131701041*^9, 
   3.9005558446995864`*^9, 3.9006480255298433`*^9, 3.900649221307477*^9, 
   3.9006707140104*^9, 3.9007300437738867`*^9, 3.9007511366547346`*^9, 
   3.9007512319627705`*^9, 3.900752623565754*^9, 3.900752674363099*^9, 
   3.9007640275194354`*^9, 3.900764092895581*^9, 3.9008998106055427`*^9, 
   3.9009473963970785`*^9, 3.901437635083011*^9, 3.9015108405774636`*^9, 
   3.9015181759413304`*^9, 3.901518699829092*^9, 3.901537530223073*^9, 
   3.901681393895817*^9, 3.9016817452083373`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"bd342dc7-c5f9-4d5b-838c-cf477a607d29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"pinf", ">", "0"}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"b", "[", "\[Alpha]", "]"}], "b"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"radJ", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"b", "[", "\[Alpha]", "]"}], 
                 RowBox[{"radP", "[", "\[Beta]", "]"}]}], "-", 
                RowBox[{
                 RowBox[{"b", "[", "\[Beta]", "]"}], 
                 RowBox[{"radP", "[", "\[Alpha]", "]"}]}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"-", 
              RowBox[{"u1", "[", "\[Beta]", "]"}]}], ")"}]}], "//", 
           "contractevaluate"}], ")"}], "//.", "froms1u2b"}], "//.", 
        "toArcCoshLog"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["pinf", "2"]}]]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9004962383627796`*^9, 3.900496246826194*^9}, {
  3.900752783970359*^9, 3.9007527852718935`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"054e96ec-3132-47da-a64f-acb3b27ef59e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m1", "2"], " ", 
     SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
    RowBox[{"15", " ", 
     SuperscriptBox["b", "3"]}]], "+", 
   FractionBox[
    RowBox[{"32807", " ", 
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m1", "2"], " ", 
     SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{"s1", ",", "\[Zeta]"}], "]"}], " ", 
     SuperscriptBox["pinf", "2"]}], 
    RowBox[{"3360", " ", 
     SuperscriptBox["b", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "3"],
    SeriesData[$CellContext`pinf, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[2, 
      15] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 Pi $CellContext`ulp[$CellContext`s1, $CellContext`\[Zeta]], 
    0, Rational[
     32807, 3360] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 Pi $CellContext`ulp[$CellContext`s1, $CellContext`\[Zeta]]},
    0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9004962433820486`*^9, 3.900496248111623*^9}, 
   3.9004964986681023`*^9, 3.900496687657854*^9, 3.900497107491601*^9, 
   3.900509133764351*^9, 3.9005558453465586`*^9, 3.9006480261750298`*^9, 
   3.9006492218220987`*^9, 3.9006707146387854`*^9, 3.900730044373004*^9, 
   3.9007511373198123`*^9, 3.9007526236636524`*^9, 3.90075278657625*^9, 
   3.9007640276110215`*^9, 3.900764092989399*^9, 3.9008998111884456`*^9, 
   3.9009473969875765`*^9, 3.901437635807745*^9, 3.901510841166419*^9, 
   3.9015181765729785`*^9, 3.901518700573864*^9, 3.90153753077574*^9, 
   3.901681394693941*^9, 3.9016817461261797`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"a5f30f74-06aa-42b2-a709-9b477051685a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"pinf", ">", "0"}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"radJ", "[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"b", "[", "\[Alpha]", "]"}], 
                 RowBox[{"radP", "[", "\[Beta]", "]"}]}], "-", 
                RowBox[{
                 RowBox[{"b", "[", "\[Beta]", "]"}], 
                 RowBox[{"radP", "[", "\[Alpha]", "]"}]}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"-", 
              RowBox[{"u1", "[", "\[Beta]", "]"}]}], ")"}]}], "//", 
           "contractevaluate"}], ")"}], "//.", "froms1\[Zeta]u2"}], "//.", 
        "toArcCoshLog"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["pinf", "2"]}]]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9004965194774837`*^9, 3.900496521733162*^9}, {
  3.9004968131415815`*^9, 3.900496818079404*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"70cd353c-f787-47b6-87e5-e0ace74a53af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"b", ",", "s1"}], "]"}]}], ")"}]}], 
     RowBox[{"30", " ", 
      SuperscriptBox["b", "4"]}]]}], "+", 
   FractionBox[
    RowBox[{"16909", " ", 
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m1", "2"], " ", 
     SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{"b", ",", "s1"}], "]"}], " ", 
     SuperscriptBox["pinf", "2"]}], 
    RowBox[{"3360", " ", 
     SuperscriptBox["b", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "3"],
    SeriesData[$CellContext`pinf, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[-7, 
      30] $CellContext`b^(-4) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 Pi $CellContext`ulp[$CellContext`b, $CellContext`s1], 0, 
    Rational[16909, 
      3360] $CellContext`b^(-4) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 Pi $CellContext`ulp[$CellContext`b, $CellContext`s1]}, 0, 3,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.900496524460183*^9, 3.9004965863444676`*^9}, {
   3.900496814444024*^9, 3.900496818795576*^9}, 3.900497110199706*^9, 
   3.90049717953238*^9, {3.9004972417103815`*^9, 3.900497256838029*^9}, 
   3.9005091358567324`*^9, 3.900555845963176*^9, 3.9006480267224226`*^9, 
   3.90064922234929*^9, 3.9006707198634624`*^9, 3.9007300449426928`*^9, 
   3.9007511378411818`*^9, 3.9007526237573366`*^9, 3.900764027699766*^9, 
   3.9007640930789647`*^9, 3.900899811648992*^9, 3.9009473974490376`*^9, 
   3.9014376364339495`*^9, 3.9015108416910534`*^9, 3.9015181771237082`*^9, 
   3.9015187010862193`*^9, 3.901537531231698*^9, 3.90168139530919*^9, 
   3.9016817467215414`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"b843c382-7bc7-408f-b5e7-68d47f32d8ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{"e", "[", "\[Alpha]", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"radJ", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", "\[Alpha]", "]"}], 
         RowBox[{"radP", "[", "\[Beta]", "]"}]}], "-", 
        RowBox[{
         RowBox[{"b", "[", "\[Beta]", "]"}], 
         RowBox[{"radP", "[", "\[Alpha]", "]"}]}]}], ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"u1", "[", "\[Beta]", "]"}]}], ")"}]}], "//", 
   "contractevaluate"}], ")"}]], "Input",
 CellChangeTimes->{{3.900496670842723*^9, 3.9004966739941635`*^9}, {
  3.90075279438062*^9, 3.900752794975767*^9}, {3.900899861658121*^9, 
  3.900899888998574*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"9a8454ab-955e-4ac8-9339-29b1e596e0e5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9008998894617677`*^9, 3.900947397577615*^9, 
  3.9014376365992413`*^9, 3.9015108418215446`*^9, 3.9015181772441535`*^9, 
  3.9015187012941647`*^9, 3.901537531342373*^9, 3.901681395450371*^9, 
  3.90168174699119*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"58264882-6e48-48c1-a5d5-d9cb192cc7a5"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Static angular momentum", "Section",
 CellChangeTimes->{{3.9004999545646515`*^9, 
  3.9004999577701683`*^9}},ExpressionUUID->"2e5eeb7c-e6cf-4efc-8034-\
64b26e72224f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"i\[Sigma]", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["16", "3"]}], "+", 
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["\[Sigma]", "2"]}], 
     RowBox[{
      SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["\[Sigma]", "2"]}], "-", "3"}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
     FractionBox[
      RowBox[{"\[Sigma]", " ", 
       RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}]}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]]}]}]}], ";"}]], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"ce36375c-6b5e-4f6b-be10-b59ee4d59ec3"],

Cell[TextData[{
 "Static loss of angular momentum to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["G", "2"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3dafe7f1-cb05-4c5b-8c3c-74e737f8fda1"],
 " + ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["G", "3"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5aab9559-8116-4b05-966b-21ec74641f8d"],
 " "
}], "Text",
 CellChangeTimes->{{3.901511951413357*^9, 3.901511970863799*^9}, 
   3.901517282643731*^9},ExpressionUUID->"1d1a056e-94bb-4014-af6e-\
3f02c149e079"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"statJ", "[", 
    RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["G", "2"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1", "[", "\[Alpha]", "]"}], "-", 
          RowBox[{"p2", "[", "\[Alpha]", "]"}]}], ")"}], 
        RowBox[{"q", "[", "\[Beta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1", "[", "\[Beta]", "]"}], "-", 
          RowBox[{"p2", "[", "\[Beta]", "]"}]}], ")"}], 
        RowBox[{"q", "[", "\[Alpha]", "]"}]}]}], ")"}], "i\[Sigma]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "[", "a_", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "m1"}], " ", 
        RowBox[{"u1", "[", "a", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"p2", "[", "a_", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "m2"}], " ", 
        RowBox[{"u2", "[", "a", "]"}]}]}]}], "}"}]}]}], " ", ";"}]], "Input",
 CellLabel->"In[66]:=",ExpressionUUID->"d71638e8-a54f-4df9-b974-9ffc9192b9f7"],

Cell[TextData[{
 "Impulse to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", "G", ")"}], TraditionalForm]],ExpressionUUID->
  "daad5a9d-717b-4de6-bdea-a056cab099ae"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["G", "2"], ")"}], TraditionalForm]],ExpressionUUID->
  "0a4655de-e285-4b3a-ae06-7c4c41e98111"],
 " linear in spin quoted from Ref. [94]"
}], "Text",
 CellChangeTimes->{{3.9015172961350703`*^9, 3.901517325785124*^9}, {
  3.9016815847236676`*^9, 3.9016815909176345`*^9}, {3.901681648364202*^9, 
  3.901681669176833*^9}},ExpressionUUID->"0cbce12b-943d-44d4-b886-\
bdf2b8e0a992"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"1", ",", "1", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{"G", " ", "m1", " ", "m2", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", "\[Sigma]", " ", 
        RowBox[{"b", "[", "\[Mu]", "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
       SuperscriptBox["b", "3"]], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[Sigma]", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"b", ",", "s1"}], "]"}], " ", 
        RowBox[{"\[Zeta]", "[", "\[Mu]", "]"}]}], 
       SuperscriptBox["b", "3"]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"2", ",", "1", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m1", " ", 
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[Pi]", " ", "\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            RowBox[{"b", "[", "\[Mu]", "]"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{"8", " ", "\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           RowBox[{"u1", "[", "\[Mu]", "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["b", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
           RowBox[{"u2", "[", "\[Mu]", "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["b", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"3", " ", "\[Pi]", " ", "\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
               RowBox[{"ulp", "[", 
                RowBox[{"b", ",", "s1"}], "]"}]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
              RowBox[{"ulp", "[", 
               RowBox[{"s1", ",", "u2"}], "]"}]}], 
             RowBox[{
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]}]]}], ")"}], " ", 
          RowBox[{"\[Zeta]", "[", "\[Mu]", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["m1", "2"], " ", "m2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", "\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            RowBox[{"b", "[", "\[Mu]", "]"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
           RowBox[{
            SuperscriptBox["b", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           RowBox[{"u1", "[", "\[Mu]", "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["b", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "\[Sigma]"}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Sigma]", "3"]}]}], ")"}], " ", 
           RowBox[{"u2", "[", "\[Mu]", "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["b", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"\[Pi]", " ", "\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
               RowBox[{"ulp", "[", 
                RowBox[{"b", ",", "s1"}], "]"}]}], 
              RowBox[{
               SuperscriptBox["b", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", "\[Sigma]"}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Sigma]", "3"]}]}], ")"}], " ", 
              RowBox[{"ulp", "[", 
               RowBox[{"s1", ",", "u2"}], "]"}]}], 
             RowBox[{
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]}]]}], ")"}], " ", 
          RowBox[{"\[Zeta]", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9005002591503572`*^9, 3.9005002593225403`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"a712e477-71a1-406f-a5c9-d10f05593424"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Total ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["J", "\[Alpha]\[Beta]"], TraditionalForm]],ExpressionUUID->
  "a7f201b0-971e-4590-98c7-5f9431bf1c4c"]
}], "Section",
 CellChangeTimes->{{3.9005003140846596`*^9, 3.900500320406788*^9}, 
   3.900500367551711*^9, {3.900509104866534*^9, 
   3.900509105353402*^9}},ExpressionUUID->"23e446e2-a130-4bb1-a33a-\
a8f5a89a6a6a"],

Cell[TextData[{
 "Angular momentum loss to order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["G", "2"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ffeeea5b-cc6d-47e7-8ae1-6d985ad29e00"],
 " to linear order in spin in a CM translation frame"
}], "Text",
 CellChangeTimes->{{3.901511983530177*^9, 3.901512003667506*^9}, {
  3.901517249246948*^9, 
  3.901517259814698*^9}},ExpressionUUID->"06409230-93e7-4900-bab5-\
7d55b879152f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JG2", "[", 
    RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"statJ", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"q", "[", "\[Alpha]_", "]"}], "\[Rule]", 
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "1", ",", "\[Alpha]"}], "]"}]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9005003265270867`*^9, 3.9005003468341503`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"5f2c5344-5412-4f4e-b53e-5996363841c1"],

Cell[TextData[{
 "Angular momentum loss to order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["G", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "3ab9926b-e807-436a-a09c-13fc2ba8d10b"],
 " to linear order in spin in a CM translation frame"
}], "Text",
 CellChangeTimes->{{3.901512008183553*^9, 3.901512010513732*^9}, {
  3.901517251995451*^9, 
  3.901517265699647*^9}},ExpressionUUID->"eba9f8b3-a57f-4657-83a9-\
81f919e9fe3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JG3", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"radJ", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"statJ", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"q", "[", "\[Alpha]_", "]"}], "\[Rule]", 
       RowBox[{"q", "[", 
        RowBox[{"2", ",", "1", ",", "\[Alpha]"}], "]"}]}]}], ")"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"m1", 
       RowBox[{"(", 
        RowBox[{"m1", "+", 
         RowBox[{"m2", " ", "\[Sigma]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["m1", "2"], "+", 
       RowBox[{"2", " ", "m1", " ", "m2", " ", "\[Sigma]"}], "+", 
       SuperscriptBox["m2", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", "\[Mu]", "]"}], " ", 
        RowBox[{"radP", "[", "\[Nu]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"b", "[", "\[Nu]", "]"}], 
        RowBox[{"radP", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], "//.", 
   "toArcCoshLog"}]}]], "Input",
 CellChangeTimes->{{3.9005003504078856`*^9, 3.9005003534526024`*^9}, {
   3.9005004642794313`*^9, 3.9005004665598955`*^9}, {3.9005006526737843`*^9, 
   3.9005006563899107`*^9}, {3.900500688195891*^9, 3.900500689770995*^9}, 
   3.901681711070093*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"20ee1a43-d31c-4a76-8878-5aa0a302f431"],

Cell[CellGroupData[{

Cell["PN limits", "Subsection",
 CellChangeTimes->{{3.9005003733859787`*^9, 
  3.9005003743022795`*^9}},ExpressionUUID->"6e910ee0-c832-4e72-9633-\
1c965711d330"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m1", ">", "m2", ">", "0"}], "&&", 
    RowBox[{"pinf", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"contractevaluate", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"b", "[", "\[Alpha]", "]"}], "b"], 
          RowBox[{"JG2", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
          FractionBox[
           RowBox[{"pCM", "[", "\[Beta]", "]"}], "p"]}], "]"}], "/.", 
        RowBox[{"p", "\[Rule]", 
         FractionBox[
          RowBox[{"m1", " ", "m2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            RowBox[{"2", " ", "m1", " ", "m2", " ", "\[Sigma]"}], "+", 
            SuperscriptBox["m2", "2"]}]]]}]}], "/.", 
       RowBox[{"\[Sigma]", "\[Rule]", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["pinf", "2"]}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "6"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", ">", "0"}], "&&", 
    RowBox[{"0", "<", "\[Nu]", "<", 
     FractionBox["1", "4"]}], "&&", 
    RowBox[{"pinf", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"%", "//.", "tom\[Nu]"}], "//", "FullSimplify"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9005003788006167`*^9, 3.9005004025565276`*^9}, {
  3.900500449981323*^9, 3.900500587851137*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"920a789c-c919-40f4-b7a8-9d8b217f74de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["G", "2"], " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], ")"}], " ", 
      SuperscriptBox["pinf", "3"]}], 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}]}], ")"}]}]]}], "-", 
   FractionBox[
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["m1", "2"], " ", 
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         RowBox[{"5", " ", "m1", " ", "m2"}], "+", 
         SuperscriptBox["m2", "2"]}], ")"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], ")"}], " ", 
     SuperscriptBox["pinf", "5"]}], 
    RowBox[{"35", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "3"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "7"],
    SeriesData[$CellContext`pinf, 0, {}, 3, 7, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[-32, 
      5] $CellContext`b^(-2) $CellContext`G^2 $CellContext`m1^2 \
$CellContext`m2^2 ($CellContext`m1 + $CellContext`m2)^(-1) \
$CellContext`ulp[$CellContext`s1, $CellContext`\[Zeta]], 0, 
    Rational[-16, 
      35] $CellContext`b^(-2) $CellContext`G^2 $CellContext`m1^2 \
$CellContext`m2^2 ($CellContext`m1 + $CellContext`m2)^(-3) ($CellContext`m1^2 - 
     5 $CellContext`m1 $CellContext`m2 + $CellContext`m2^2) \
$CellContext`ulp[$CellContext`s1, $CellContext`\[Zeta]]}, 3, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.900500478924586*^9, 3.9005005881728516`*^9}, 
   3.900555846834535*^9, 3.9006480275972137`*^9, 3.9006492232883625`*^9, 
   3.9006707208461475`*^9, 3.9007300457681932`*^9, 3.900751138924556*^9, 
   3.9007526241879025`*^9, 3.9007640280495105`*^9, 3.9007640934273806`*^9, 
   3.9008998123853693`*^9, 3.9009473981790304`*^9, 3.901437637399926*^9, 
   3.9015108426008654`*^9, 3.901518178115804*^9, 3.901518702102686*^9, 
   3.90153753212357*^9, 3.90168139669608*^9, 3.9016817481971273`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"09dfea2f-90fe-4d82-b615-362d18108896"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["G", "2"], " ", 
        SuperscriptBox["m", "3"], " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], ")"}], " ", 
      SuperscriptBox["pinf", "3"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["b", "2"]}]]}], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox["m", "3"], " ", 
     SuperscriptBox["\[Nu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"7", " ", "\[Nu]"}]}], ")"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{"s1", ",", "\[Zeta]"}], "]"}], " ", 
     SuperscriptBox["pinf", "5"]}], 
    RowBox[{"35", " ", 
     SuperscriptBox["b", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "7"],
    SeriesData[$CellContext`pinf, 0, {}, 3, 7, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[-32, 
      5] $CellContext`b^(-2) $CellContext`G^2 $CellContext`m^3 $CellContext`\
\[Nu]^2 $CellContext`ulp[$CellContext`s1, $CellContext`\[Zeta]], 0, 
    Rational[16, 
      35] $CellContext`b^(-2) $CellContext`G^2 $CellContext`m^3 $CellContext`\
\[Nu]^2 (-1 + 
     7 $CellContext`\[Nu]) $CellContext`ulp[$CellContext`s1, $CellContext`\
\[Zeta]]}, 3, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.900500478924586*^9, 3.9005005881728516`*^9}, 
   3.900555846834535*^9, 3.9006480275972137`*^9, 3.9006492232883625`*^9, 
   3.9006707208461475`*^9, 3.9007300457681932`*^9, 3.900751138924556*^9, 
   3.9007526241879025`*^9, 3.9007640280495105`*^9, 3.9007640934273806`*^9, 
   3.9008998123853693`*^9, 3.9009473981790304`*^9, 3.901437637399926*^9, 
   3.9015108426008654`*^9, 3.901518178115804*^9, 3.901518702102686*^9, 
   3.90153753212357*^9, 3.90168139669608*^9, 3.9016817482816486`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"d6a0928f-e0f8-44e6-afc8-6cd060c1e26d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m1", ">", "m2", ">", "0"}], "&&", 
    RowBox[{"pinf", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"contractevaluate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"b", "[", "\[Alpha]", "]"}], "b"], 
           RowBox[{"JG3", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
           FractionBox[
            RowBox[{"pCM", "[", "\[Beta]", "]"}], "p"]}], "]"}], "//.", 
         "froms1u2b"}], "/.", 
        RowBox[{"p", "\[Rule]", 
         FractionBox[
          RowBox[{"m1", " ", "m2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            RowBox[{"2", " ", "m1", " ", "m2", " ", "\[Sigma]"}], "+", 
            SuperscriptBox["m2", "2"]}]]]}]}], "/.", 
       RowBox[{"\[Sigma]", "\[Rule]", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["pinf", "2"]}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", ">", "0"}], "&&", 
    RowBox[{"0", "<", "\[Nu]", "<", 
     FractionBox["1", "4"]}], "&&", 
    RowBox[{"pinf", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"%", "//.", "tom\[Nu]"}], "//", "FullSimplify"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.900500602535838*^9, 3.9005006060729003`*^9}, {
  3.900500671361111*^9, 3.9005006750199227`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"3bb0949c-1cc9-4952-b453-cc92be833320"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "m1"}], "+", 
          RowBox[{"277", " ", "m2"}]}], ")"}], " ", "\[Pi]", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], ")"}], " ", "pinf"}], 
     RowBox[{"15", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}]}], ")"}]}]]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["G", "3"], " ", 
       SuperscriptBox["m1", "2"], " ", 
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13083", " ", 
          SuperscriptBox["m1", "3"]}], "+", 
         RowBox[{"22027", " ", 
          SuperscriptBox["m1", "2"], " ", "m2"}], "+", 
         RowBox[{"18805", " ", "m1", " ", 
          SuperscriptBox["m2", "2"]}], "+", 
         RowBox[{"9637", " ", 
          SuperscriptBox["m2", "3"]}]}], ")"}], " ", "\[Pi]", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], ")"}], " ", 
     SuperscriptBox["pinf", "3"]}], 
    RowBox[{"840", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "3"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[-1, 
      15] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 ($CellContext`m1 + $CellContext`m2)^(-1) (
     297 $CellContext`m1 + 277 $CellContext`m2) 
    Pi $CellContext`ulp[$CellContext`s1, $CellContext`\[Zeta]], 0, 
    Rational[-1, 
      840] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 ($CellContext`m1 + $CellContext`m2)^(-3) (
     13083 $CellContext`m1^3 + 22027 $CellContext`m1^2 $CellContext`m2 + 
     18805 $CellContext`m1 $CellContext`m2^2 + 9637 $CellContext`m2^3) 
    Pi $CellContext`ulp[$CellContext`s1, $CellContext`\[Zeta]]}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.900500613877241*^9, {3.900500665228827*^9, 3.900500696999581*^9}, 
   3.9005558538425856`*^9, 3.900648033410347*^9, 3.9006492291209536`*^9, 
   3.900670726509768*^9, 3.900730051332404*^9, 3.9007511444195485`*^9, 
   3.9007526257408876`*^9, 3.900764029577568*^9, 3.900764094887541*^9, 
   3.900899817400918*^9, 3.9009474033106375`*^9, 3.9014376437703667`*^9, 
   3.9015108476767616`*^9, 3.9015181832148347`*^9, 3.9015187085758476`*^9, 
   3.9015375369191775`*^9, 3.901681403001233*^9, 3.9016817543654966`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"c4e8138d-4895-4f6e-b747-6556711cc8c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SuperscriptBox["m", "4"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"287", "+", 
          RowBox[{"10", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Nu]"}]}]]}]}], ")"}], " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], ")"}], " ", "pinf"}], 
     RowBox[{"15", " ", 
      SuperscriptBox["b", "3"]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m", "4"], " ", "\[Pi]", " ", 
     SuperscriptBox["\[Nu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11360"}], "-", 
       RowBox[{"1723", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Nu]"}]}]]}], "+", 
       RowBox[{"112", " ", 
        RowBox[{"(", 
         RowBox[{"122", "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}]]}], ")"}], " ", "\[Nu]"}]}], ")"}], 
     " ", 
     RowBox[{"ulp", "[", 
      RowBox[{"s1", ",", "\[Zeta]"}], "]"}], " ", 
     SuperscriptBox["pinf", "3"]}], 
    RowBox[{"840", " ", 
     SuperscriptBox["b", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[-1, 15] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m^4 
    Pi (287 + 10 (1 - 4 $CellContext`\[Nu])^
       Rational[
        1, 2]) $CellContext`\[Nu]^2 $CellContext`ulp[$CellContext`s1, \
$CellContext`\[Zeta]], 0, 
    Rational[1, 840] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m^4 
    Pi $CellContext`\[Nu]^2 (-11360 - 
     1723 (1 - 4 $CellContext`\[Nu])^Rational[1, 2] + 
     112 (122 + (1 - 4 $CellContext`\[Nu])^
        Rational[
         1, 2]) $CellContext`\[Nu]) $CellContext`ulp[$CellContext`s1, \
$CellContext`\[Zeta]]}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.900500613877241*^9, {3.900500665228827*^9, 3.900500696999581*^9}, 
   3.9005558538425856`*^9, 3.900648033410347*^9, 3.9006492291209536`*^9, 
   3.900670726509768*^9, 3.900730051332404*^9, 3.9007511444195485`*^9, 
   3.9007526257408876`*^9, 3.900764029577568*^9, 3.900764094887541*^9, 
   3.900899817400918*^9, 3.9009474033106375`*^9, 3.9014376437703667`*^9, 
   3.9015108476767616`*^9, 3.9015181832148347`*^9, 3.9015187085758476`*^9, 
   3.9015375369191775`*^9, 3.901681403001233*^9, 3.901681754511189*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"f4394417-2570-41fc-b605-3f8f7388f9f6"]
}, Open  ]],

Cell[TextData[{
 "Recoil term ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9ed90b77-37b1-4d14-b076-8057d538cdf1"],
 ":"
}], "Text",
 CellChangeTimes->{{3.901681802793903*^9, 3.901681806723647*^9}, 
   3.901681836842122*^9},ExpressionUUID->"8e6b0e7c-c1b1-4af6-bc2d-\
7f82608f4cf8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"recoil", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SuperscriptBox["m1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], " ", 
        SuperscriptBox["m2", "3"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1151", "+", 
             RowBox[{"\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3336"}], "+", 
                RowBox[{"\[Sigma]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3148", "+", 
                   RowBox[{"3", " ", "\[Sigma]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "304"}], "+", 
                    RowBox[{"\[Sigma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"113", "+", 
                    RowBox[{"2", " ", "\[Sigma]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "92"}], "+", 
                    RowBox[{"35", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "\[Sigma]", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"33", "-", 
             RowBox[{"112", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"165", " ", 
              SuperscriptBox["\[Sigma]", "4"]}], "-", 
             RowBox[{"70", " ", 
              SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
           RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"76", "+", 
                RowBox[{"5", " ", "\[Sigma]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30"}], "+", 
                   RowBox[{"\[Sigma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"7", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["b", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Sigma]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "+", 
           RowBox[{"2", " ", "m1", " ", "m2", " ", "\[Sigma]"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}]]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.900648117700507*^9, 3.9006481202204123`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"bbedf6c6-92b4-40f7-8ed4-01502c8b23ba"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m1", ">", "m2", ">", "0"}], "&&", 
    RowBox[{"pinf", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"contractevaluate", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"b", "[", "\[Alpha]", "]"}], "b"], 
            RowBox[{"JG3", "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
            FractionBox[
             RowBox[{"pCM", "[", "\[Beta]", "]"}], "p"]}], "]"}], "+", 
          RowBox[{"recoil", " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}]}], "//.", "froms1u2b"}], "/.", 
        RowBox[{"p", "\[Rule]", 
         FractionBox[
          RowBox[{"m1", " ", "m2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            RowBox[{"2", " ", "m1", " ", "m2", " ", "\[Sigma]"}], "+", 
            SuperscriptBox["m2", "2"]}]]]}]}], "/.", 
       RowBox[{"\[Sigma]", "\[Rule]", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["pinf", "2"]}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", ">", "0"}], "&&", 
    RowBox[{"0", "<", "\[Nu]", "<", 
     FractionBox["1", "4"]}], "&&", 
    RowBox[{"pinf", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"%", "//.", "tom\[Nu]"}], "//", "FullSimplify"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9006481329147935`*^9, 3.9006481337568264`*^9}, {
  3.900648188397825*^9, 3.9006481941928635`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"9b9beb4e-da13-40d6-be15-16f4a0a07602"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "m1"}], "+", 
          RowBox[{"277", " ", "m2"}]}], ")"}], " ", "\[Pi]", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], ")"}], " ", "pinf"}], 
     RowBox[{"15", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}]}], ")"}]}]]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["G", "3"], " ", 
       SuperscriptBox["m1", "2"], " ", 
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13083", " ", 
          SuperscriptBox["m1", "3"]}], "+", 
         RowBox[{"20991", " ", 
          SuperscriptBox["m1", "2"], " ", "m2"}], "+", 
         RowBox[{"19841", " ", "m1", " ", 
          SuperscriptBox["m2", "2"]}], "+", 
         RowBox[{"9637", " ", 
          SuperscriptBox["m2", "3"]}]}], ")"}], " ", "\[Pi]", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], ")"}], " ", 
     SuperscriptBox["pinf", "3"]}], 
    RowBox[{"840", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "3"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[-1, 
      15] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 ($CellContext`m1 + $CellContext`m2)^(-1) (
     297 $CellContext`m1 + 277 $CellContext`m2) 
    Pi $CellContext`ulp[$CellContext`s1, $CellContext`\[Zeta]], 0, 
    Rational[-1, 
      840] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 ($CellContext`m1 + $CellContext`m2)^(-3) (
     13083 $CellContext`m1^3 + 20991 $CellContext`m1^2 $CellContext`m2 + 
     19841 $CellContext`m1 $CellContext`m2^2 + 9637 $CellContext`m2^3) 
    Pi $CellContext`ulp[$CellContext`s1, $CellContext`\[Zeta]]}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.900648136637392*^9, 3.9006481967901897`*^9, 
  3.9006492310245037`*^9, 3.9006707283696785`*^9, 3.9007300531430407`*^9, 
  3.9007511462720385`*^9, 3.900752627377246*^9, 3.9007640311450877`*^9, 
  3.900764096413298*^9, 3.9008998192635117`*^9, 3.900947405144568*^9, 
  3.9014376459838333`*^9, 3.9015108495264397`*^9, 3.901518185118569*^9, 
  3.901518711232399*^9, 3.901537538680339*^9, 3.9016814054139056`*^9, 
  3.9016817567401752`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"c0774b6f-cf76-4a67-b597-487512d2a59d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SuperscriptBox["m", "4"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"287", "+", 
          RowBox[{"10", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Nu]"}]}]]}]}], ")"}], " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], ")"}], " ", "pinf"}], 
     RowBox[{"15", " ", 
      SuperscriptBox["b", "3"]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m", "4"], " ", "\[Pi]", " ", 
     SuperscriptBox["\[Nu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11360"}], "-", 
       RowBox[{"1723", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Nu]"}]}]]}], "+", 
       RowBox[{"28", " ", 
        RowBox[{"(", 
         RowBox[{"488", "+", 
          RowBox[{"41", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Nu]"}]}]]}]}], ")"}], " ", "\[Nu]"}]}], 
      ")"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{"s1", ",", "\[Zeta]"}], "]"}], " ", 
     SuperscriptBox["pinf", "3"]}], 
    RowBox[{"840", " ", 
     SuperscriptBox["b", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[-1, 15] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m^4 
    Pi (287 + 10 (1 - 4 $CellContext`\[Nu])^
       Rational[
        1, 2]) $CellContext`\[Nu]^2 $CellContext`ulp[$CellContext`s1, \
$CellContext`\[Zeta]], 0, 
    Rational[1, 840] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m^4 
    Pi $CellContext`\[Nu]^2 (-11360 - 
     1723 (1 - 4 $CellContext`\[Nu])^Rational[1, 2] + 
     28 (488 + 41 (1 - 4 $CellContext`\[Nu])^
         Rational[
          1, 2]) $CellContext`\[Nu]) $CellContext`ulp[$CellContext`s1, \
$CellContext`\[Zeta]]}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.900648136637392*^9, 3.9006481967901897`*^9, 
  3.9006492310245037`*^9, 3.9006707283696785`*^9, 3.9007300531430407`*^9, 
  3.9007511462720385`*^9, 3.900752627377246*^9, 3.9007640311450877`*^9, 
  3.900764096413298*^9, 3.9008998192635117`*^9, 3.900947405144568*^9, 
  3.9014376459838333`*^9, 3.9015108495264397`*^9, 3.901518185118569*^9, 
  3.901518711232399*^9, 3.901537538680339*^9, 3.9016814054139056`*^9, 
  3.9016817568560247`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"64ef304a-3cf8-40e1-aabb-e3120a8e57b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m1", ">", "m2", ">", "0"}], "&&", 
    RowBox[{"pinf", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"contractevaluate", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"pCM", "[", "\[Alpha]", "]"}], "p"], 
            RowBox[{"JG3", "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
            RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}], "]"}], "//.", 
          "froms1\[Zeta]u2"}], "//.", 
         RowBox[{
          RowBox[{"ulp", "[", 
           RowBox[{"s1", ",", "u2"}], "]"}], "\[Rule]", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "e"}], "]"}]}]}]}], "/.", 
        RowBox[{"p", "\[Rule]", 
         FractionBox[
          RowBox[{"m1", " ", "m2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            RowBox[{"2", " ", "m1", " ", "m2", " ", "\[Sigma]"}], "+", 
            SuperscriptBox["m2", "2"]}]]]}]}], "/.", 
       RowBox[{"\[Sigma]", "\[Rule]", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["pinf", "2"]}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", ">", "0"}], "&&", 
    RowBox[{"0", "<", "\[Nu]", "<", 
     FractionBox["1", "4"]}], "&&", 
    RowBox[{"pinf", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"%", "//.", "tom\[Nu]"}], "//", "FullSimplify"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.900670650533327*^9, 3.9006706821723814`*^9}, {
   3.9006707437991295`*^9, 3.900670784818169*^9}, 3.9006708393695197`*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"a337653b-a606-4218-8e14-8d79d794be84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m1", "2"], " ", 
     SuperscriptBox["m2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"441", " ", "m1"}], "+", 
          RowBox[{"424", " ", "m2"}]}], ")"}], " ", "\[Pi]", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"b", ",", "s1"}], "]"}]}], "-", 
       RowBox[{"96", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "m1"}], "+", 
          RowBox[{"3", " ", "m2"}]}], ")"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"e", ",", "s1"}], "]"}]}]}], ")"}], " ", "pinf"}], 
    RowBox[{"30", " ", 
     SuperscriptBox["b", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"m1", "+", "m2"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["G", "3"], " ", 
       SuperscriptBox["m1", "2"], " ", 
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16167", " ", 
             SuperscriptBox["m1", "3"]}], "+", 
            RowBox[{"106895", " ", 
             SuperscriptBox["m1", "2"], " ", "m2"}], "+", 
            RowBox[{"113993", " ", "m1", " ", 
             SuperscriptBox["m2", "2"]}], "+", 
            RowBox[{"25169", " ", 
             SuperscriptBox["m2", "3"]}]}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"ulp", "[", 
           RowBox[{"b", ",", "s1"}], "]"}]}], "+", 
         RowBox[{"1536", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"116", " ", 
             SuperscriptBox["m1", "3"]}], "+", 
            RowBox[{"242", " ", 
             SuperscriptBox["m1", "2"], " ", "m2"}], "+", 
            RowBox[{"171", " ", "m1", " ", 
             SuperscriptBox["m2", "2"]}], "+", 
            RowBox[{"38", " ", 
             SuperscriptBox["m2", "3"]}]}], ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{"e", ",", "s1"}], "]"}]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["pinf", "3"]}], 
    RowBox[{"6720", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "3"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[1, 
      30] $CellContext`b^(-4) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 ($CellContext`m1 + $CellContext`m2)^(-1) ((
       441 $CellContext`m1 + 424 $CellContext`m2) 
      Pi $CellContext`ulp[$CellContext`b, $CellContext`s1] - 
     96 $CellContext`b (4 $CellContext`m1 + 
      3 $CellContext`m2) $CellContext`ulp[$CellContext`e, $CellContext`s1]), 
    0, Rational[-1, 
      6720] $CellContext`b^(-4) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 ($CellContext`m1 + $CellContext`m2)^(-3) ((
       16167 $CellContext`m1^3 + 106895 $CellContext`m1^2 $CellContext`m2 + 
       113993 $CellContext`m1 $CellContext`m2^2 + 25169 $CellContext`m2^3) 
      Pi $CellContext`ulp[$CellContext`b, $CellContext`s1] + 
     1536 $CellContext`b (116 $CellContext`m1^3 + 
       242 $CellContext`m1^2 $CellContext`m2 + 
       171 $CellContext`m1 $CellContext`m2^2 + 
       38 $CellContext`m2^3) $CellContext`ulp[$CellContext`e, \
$CellContext`s1])}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.900670655695122*^9, 3.900670694312162*^9, {3.9006707425286045`*^9, 
   3.90067075097218*^9}, 3.90067084539031*^9, 3.9007300580273046`*^9, 
   3.900751151299525*^9, 3.900752628919547*^9, 3.9007640325618753`*^9, 
   3.900764097906228*^9, 3.9008998242943597`*^9, 3.900947410943411*^9, 
   3.9014376521634903`*^9, 3.9015108550036435`*^9, 3.901518190394637*^9, 
   3.9015187174368687`*^9, 3.901537543490633*^9, 3.901681411116928*^9, 
   3.901681762761199*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"c7397372-4787-459e-9043-dd6f3fc56203"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m", "4"], " ", 
     SuperscriptBox["\[Nu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"865", "+", 
          RowBox[{"17", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Nu]"}]}]]}]}], ")"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"b", ",", "s1"}], "]"}]}], "-", 
       RowBox[{"96", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}]]}], ")"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"e", ",", "s1"}], "]"}]}]}], ")"}], " ", "pinf"}], 
    RowBox[{"60", " ", 
     SuperscriptBox["b", "4"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["G", "3"], " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Nu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"20668", "-", 
            RowBox[{"4501", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Nu]"}]}]]}], "+", 
            RowBox[{"56", " ", 
             RowBox[{"(", 
              RowBox[{"865", "+", 
               RowBox[{"17", " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "\[Nu]"}]}]]}]}], ")"}], " ", "\[Nu]"}]}],
            ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{"b", ",", "s1"}], "]"}]}], "-", 
         RowBox[{"768", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"77", "+", 
               RowBox[{"39", " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "\[Nu]"}]}]]}]}], ")"}]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               SqrtBox[
                RowBox[{"1", "-", 
                 RowBox[{"4", " ", "\[Nu]"}]}]]}], ")"}], " ", "\[Nu]"}]}], 
           ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{"e", ",", "s1"}], "]"}]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["pinf", "3"]}], 
    RowBox[{"6720", " ", 
     SuperscriptBox["b", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[1, 
      60] $CellContext`b^(-4) $CellContext`G^3 $CellContext`m^4 $CellContext`\
\[Nu]^2 (Pi (865 + 
       17 (1 - 4 $CellContext`\[Nu])^
         Rational[1, 2]) $CellContext`ulp[$CellContext`b, $CellContext`s1] - 
     96 $CellContext`b (
      7 + (1 - 4 $CellContext`\[Nu])^
       Rational[1, 2]) $CellContext`ulp[$CellContext`e, $CellContext`s1]), 0, 
    Rational[-1, 
      6720] $CellContext`b^(-4) $CellContext`G^3 $CellContext`m^4 \
$CellContext`\[Nu]^2 (
     Pi (20668 - 4501 (1 - 4 $CellContext`\[Nu])^Rational[1, 2] + 
       56 (865 + 17 (1 - 4 $CellContext`\[Nu])^
           Rational[
            1, 2]) $CellContext`\[Nu]) $CellContext`ulp[$CellContext`b, \
$CellContext`s1] - 
     768 $CellContext`b ((-2) (77 + 
        39 (1 - 4 $CellContext`\[Nu])^Rational[1, 2]) + 
      7 (7 + (1 - 4 $CellContext`\[Nu])^
         Rational[
          1, 2]) $CellContext`\[Nu]) $CellContext`ulp[$CellContext`e, \
$CellContext`s1])}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.900670655695122*^9, 3.900670694312162*^9, {3.9006707425286045`*^9, 
   3.90067075097218*^9}, 3.90067084539031*^9, 3.9007300580273046`*^9, 
   3.900751151299525*^9, 3.900752628919547*^9, 3.9007640325618753`*^9, 
   3.900764097906228*^9, 3.9008998242943597`*^9, 3.900947410943411*^9, 
   3.9014376521634903`*^9, 3.9015108550036435`*^9, 3.901518190394637*^9, 
   3.9015187174368687`*^9, 3.901537543490633*^9, 3.901681411116928*^9, 
   3.9016817636314745`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"b4e11640-0005-427e-b74d-aa7b4f7127ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m1", ">", "m2", ">", "0"}], "&&", 
    RowBox[{"pinf", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"contractevaluate", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"pCM", "[", "\[Alpha]", "]"}], "p"], 
             RowBox[{"JG3", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
             RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}], "]"}], "+", 
           RowBox[{"recoil", " ", 
            RowBox[{
             RowBox[{"ulp", "[", 
              RowBox[{"b", ",", "s1"}], "]"}], "/", "b"}]}]}], "//.", 
          "froms1\[Zeta]u2"}], "//.", 
         RowBox[{
          RowBox[{"ulp", "[", 
           RowBox[{"s1", ",", "u2"}], "]"}], "\[Rule]", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "e"}], "]"}]}]}]}], "/.", 
        RowBox[{"p", "\[Rule]", 
         FractionBox[
          RowBox[{"m1", " ", "m2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            RowBox[{"2", " ", "m1", " ", "m2", " ", "\[Sigma]"}], "+", 
            SuperscriptBox["m2", "2"]}]]]}]}], "/.", 
       RowBox[{"\[Sigma]", "\[Rule]", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["pinf", "2"]}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", ">", "0"}], "&&", 
    RowBox[{"0", "<", "\[Nu]", "<", 
     FractionBox["1", "4"]}], "&&", 
    RowBox[{"pinf", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"%", "//.", "tom\[Nu]"}], "//", "FullSimplify"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9006709073185096`*^9, 3.9006709288125668`*^9}, {
  3.9014434814214544`*^9, 3.9014434835237103`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"d3651223-6a74-4496-bae5-361d6327ccde"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m1", "2"], " ", 
     SuperscriptBox["m2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"441", " ", "m1"}], "+", 
          RowBox[{"424", " ", "m2"}]}], ")"}], " ", "\[Pi]", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"b", ",", "s1"}], "]"}]}], "-", 
       RowBox[{"96", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "m1"}], "+", 
          RowBox[{"3", " ", "m2"}]}], ")"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"e", ",", "s1"}], "]"}]}]}], ")"}], " ", "pinf"}], 
    RowBox[{"30", " ", 
     SuperscriptBox["b", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"m1", "+", "m2"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["G", "3"], " ", 
       SuperscriptBox["m1", "2"], " ", 
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16167", " ", 
             SuperscriptBox["m1", "3"]}], "+", 
            RowBox[{"98607", " ", 
             SuperscriptBox["m1", "2"], " ", "m2"}], "+", 
            RowBox[{"122281", " ", "m1", " ", 
             SuperscriptBox["m2", "2"]}], "+", 
            RowBox[{"25169", " ", 
             SuperscriptBox["m2", "3"]}]}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"ulp", "[", 
           RowBox[{"b", ",", "s1"}], "]"}]}], "+", 
         RowBox[{"1536", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"116", " ", 
             SuperscriptBox["m1", "3"]}], "+", 
            RowBox[{"242", " ", 
             SuperscriptBox["m1", "2"], " ", "m2"}], "+", 
            RowBox[{"171", " ", "m1", " ", 
             SuperscriptBox["m2", "2"]}], "+", 
            RowBox[{"38", " ", 
             SuperscriptBox["m2", "3"]}]}], ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{"e", ",", "s1"}], "]"}]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["pinf", "3"]}], 
    RowBox[{"6720", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "3"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[1, 
      30] $CellContext`b^(-4) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 ($CellContext`m1 + $CellContext`m2)^(-1) ((
       441 $CellContext`m1 + 424 $CellContext`m2) 
      Pi $CellContext`ulp[$CellContext`b, $CellContext`s1] - 
     96 $CellContext`b (4 $CellContext`m1 + 
      3 $CellContext`m2) $CellContext`ulp[$CellContext`e, $CellContext`s1]), 
    0, Rational[-1, 
      6720] $CellContext`b^(-4) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 ($CellContext`m1 + $CellContext`m2)^(-3) ((
       16167 $CellContext`m1^3 + 98607 $CellContext`m1^2 $CellContext`m2 + 
       122281 $CellContext`m1 $CellContext`m2^2 + 25169 $CellContext`m2^3) 
      Pi $CellContext`ulp[$CellContext`b, $CellContext`s1] + 
     1536 $CellContext`b (116 $CellContext`m1^3 + 
       242 $CellContext`m1^2 $CellContext`m2 + 
       171 $CellContext`m1 $CellContext`m2^2 + 
       38 $CellContext`m2^3) $CellContext`ulp[$CellContext`e, \
$CellContext`s1])}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9006709343003435`*^9, 3.9007300627494707`*^9, 
  3.900751156067878*^9, 3.9007526306771593`*^9, 3.90076403422908*^9, 
  3.90076409954434*^9, 3.900899829119529*^9, 3.9009474158938885`*^9, 
  3.9014376581332293`*^9, 3.9014434890038958`*^9, 3.901510857428835*^9, 
  3.9015181930131836`*^9, 3.901518720238074*^9, 3.901537545782979*^9, 
  3.9016814137633643`*^9, 3.90168176550068*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"cf72d296-20d1-43ef-a717-e7cee326b4cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m", "4"], " ", 
     SuperscriptBox["\[Nu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"865", "+", 
          RowBox[{"17", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Nu]"}]}]]}]}], ")"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"b", ",", "s1"}], "]"}]}], "-", 
       RowBox[{"96", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}]]}], ")"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"e", ",", "s1"}], "]"}]}]}], ")"}], " ", "pinf"}], 
    RowBox[{"60", " ", 
     SuperscriptBox["b", "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m", "4"], " ", 
     SuperscriptBox["\[Nu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20668"}], "+", 
          RowBox[{"4501", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Nu]"}]}]]}], "+", 
          RowBox[{"56", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "865"}], "+", 
             RowBox[{"131", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"4", " ", "\[Nu]"}]}]]}]}], ")"}], " ", "\[Nu]"}]}], 
         ")"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"b", ",", "s1"}], "]"}]}], "+", 
       RowBox[{"768", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"77", "+", 
             RowBox[{"39", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"4", " ", "\[Nu]"}]}]]}]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Nu]"}]}]]}], ")"}], " ", "\[Nu]"}]}], 
         ")"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"e", ",", "s1"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["pinf", "3"]}], 
    RowBox[{"6720", " ", 
     SuperscriptBox["b", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[1, 
      60] $CellContext`b^(-4) $CellContext`G^3 $CellContext`m^4 $CellContext`\
\[Nu]^2 (Pi (865 + 
       17 (1 - 4 $CellContext`\[Nu])^
         Rational[1, 2]) $CellContext`ulp[$CellContext`b, $CellContext`s1] - 
     96 $CellContext`b (
      7 + (1 - 4 $CellContext`\[Nu])^
       Rational[1, 2]) $CellContext`ulp[$CellContext`e, $CellContext`s1]), 0, 
    Rational[1, 
      6720] $CellContext`b^(-4) $CellContext`G^3 $CellContext`m^4 \
$CellContext`\[Nu]^2 (
     Pi (-20668 + 4501 (1 - 4 $CellContext`\[Nu])^Rational[1, 2] + 
       56 (-865 + 
         131 (1 - 4 $CellContext`\[Nu])^
           Rational[
            1, 2]) $CellContext`\[Nu]) $CellContext`ulp[$CellContext`b, \
$CellContext`s1] + 
     768 $CellContext`b ((-2) (77 + 
         39 (1 - 4 $CellContext`\[Nu])^Rational[1, 2]) + 
       7 (7 + (1 - 4 $CellContext`\[Nu])^
          Rational[
           1, 2]) $CellContext`\[Nu]) $CellContext`ulp[$CellContext`e, \
$CellContext`s1])}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9006709343003435`*^9, 3.9007300627494707`*^9, 
  3.900751156067878*^9, 3.9007526306771593`*^9, 3.90076403422908*^9, 
  3.90076409954434*^9, 3.900899829119529*^9, 3.9009474158938885`*^9, 
  3.9014376581332293`*^9, 3.9014434890038958`*^9, 3.901510857428835*^9, 
  3.9015181930131836`*^9, 3.901518720238074*^9, 3.901537545782979*^9, 
  3.9016814137633643`*^9, 3.901681766108579*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"2af2e72b-7226-48ab-80df-ad69a3427955"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m1", ">", "m2", ">", "0"}], "&&", 
    RowBox[{"pinf", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"contractevaluate", "[", 
           RowBox[{
            RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}], 
            RowBox[{"JG3", "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
            FractionBox[
             RowBox[{"b", "[", "\[Beta]", "]"}], "b"]}], "]"}], "//.", 
          "froms1\[Zeta]b"}], "//.", 
         RowBox[{
          RowBox[{"ulp", "[", 
           RowBox[{"s1", ",", "u2"}], "]"}], "\[Rule]", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "e"}], "]"}]}]}]}], "/.", 
        RowBox[{"p", "\[Rule]", 
         FractionBox[
          RowBox[{"m1", " ", "m2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            RowBox[{"2", " ", "m1", " ", "m2", " ", "\[Sigma]"}], "+", 
            SuperscriptBox["m2", "2"]}]]]}]}], "/.", 
       RowBox[{"\[Sigma]", "\[Rule]", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["pinf", "2"]}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", ">", "0"}], "&&", 
    RowBox[{"0", "<", "\[Nu]", "<", 
     FractionBox["1", "4"]}], "&&", 
    RowBox[{"pinf", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"%", "//.", "tom\[Nu]"}], "//", "FullSimplify"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.901443240208988*^9, 3.9014432416368437`*^9}, {
  3.9014432892358274`*^9, 3.901443305681915*^9}, {3.901443349211047*^9, 
  3.9014434384928427`*^9}, {3.901443533367645*^9, 3.9014435686527414`*^9}, {
  3.901452617703166*^9, 3.9014526178502984`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"3e779244-5440-4adb-94f1-8f65df32f3c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"43", " ", "m1"}], "+", 
          RowBox[{"34", " ", "m2"}]}], ")"}], " ", "\[Pi]", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"e", ",", "s1"}], "]"}]}], ")"}], " ", "pinf"}], 
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}]}], ")"}]}]]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["G", "3"], " ", 
       SuperscriptBox["m1", "2"], " ", 
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9717", " ", 
          SuperscriptBox["m1", "3"]}], "+", 
         RowBox[{"27133", " ", 
          SuperscriptBox["m1", "2"], " ", "m2"}], "+", 
         RowBox[{"28139", " ", "m1", " ", 
          SuperscriptBox["m2", "2"]}], "+", 
         RowBox[{"8707", " ", 
          SuperscriptBox["m2", "3"]}]}], ")"}], " ", "\[Pi]", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{"e", ",", "s1"}], "]"}]}], ")"}], " ", 
     SuperscriptBox["pinf", "3"]}], 
    RowBox[{"2240", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "3"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[-1, 
      10] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 ($CellContext`m1 + $CellContext`m2)^(-1) (
     43 $CellContext`m1 + 34 $CellContext`m2) 
    Pi $CellContext`ulp[$CellContext`e, $CellContext`s1], 0, 
    Rational[-1, 
      2240] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m1^2 \
$CellContext`m2^2 ($CellContext`m1 + $CellContext`m2)^(-3) (
     9717 $CellContext`m1^3 + 27133 $CellContext`m1^2 $CellContext`m2 + 
     28139 $CellContext`m1 $CellContext`m2^2 + 8707 $CellContext`m2^3) 
    Pi $CellContext`ulp[$CellContext`e, $CellContext`s1]}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9014433104651337`*^9, {3.901443373458955*^9, 3.901443442244559*^9}, {
   3.901443537942547*^9, 3.901443569525717*^9}, 3.9014526187724667`*^9, 
   3.901510859687132*^9, 3.9015181954596553`*^9, 3.9015187232228546`*^9, 
   3.9015375477810616`*^9, 3.901681416603622*^9, 3.901681768443061*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"44ca78a5-f666-4ffb-a0b3-1d4c79f63a5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SuperscriptBox["m", "4"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"77", "+", 
          RowBox[{"9", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Nu]"}]}]]}]}], ")"}], " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{"e", ",", "s1"}], "]"}]}], ")"}], " ", "pinf"}], 
     RowBox[{"20", " ", 
      SuperscriptBox["b", "3"]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["m", "4"], " ", "\[Pi]", " ", 
     SuperscriptBox["\[Nu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9212"}], "-", 
       RowBox[{"505", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Nu]"}]}]]}], "+", 
       RowBox[{"1008", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Nu]"}]}]], " ", "\[Nu]"}]}], ")"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{"e", ",", "s1"}], "]"}], " ", 
     SuperscriptBox["pinf", "3"]}], 
    RowBox[{"2240", " ", 
     SuperscriptBox["b", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {
   Rational[-1, 20] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m^4 
    Pi (77 + 9 (1 - 4 $CellContext`\[Nu])^
       Rational[
        1, 2]) $CellContext`\[Nu]^2 $CellContext`ulp[$CellContext`e, \
$CellContext`s1], 0, 
    Rational[1, 2240] $CellContext`b^(-3) $CellContext`G^3 $CellContext`m^4 
    Pi $CellContext`\[Nu]^2 (-9212 - 
     505 (1 - 4 $CellContext`\[Nu])^Rational[1, 2] + 
     1008 (1 - 4 $CellContext`\[Nu])^
       Rational[
        1, 2] $CellContext`\[Nu]) $CellContext`ulp[$CellContext`e, \
$CellContext`s1]}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9014433104651337`*^9, {3.901443373458955*^9, 3.901443442244559*^9}, {
   3.901443537942547*^9, 3.901443569525717*^9}, 3.9014526187724667`*^9, 
   3.901510859687132*^9, 3.9015181954596553`*^9, 3.9015187232228546`*^9, 
   3.9015375477810616`*^9, 3.901681416603622*^9, 3.9016817685657454`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"9c591829-cc82-4110-b692-aab939c0d8cf"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Summary", "Title",
 CellChangeTimes->{{3.901510894490923*^9, 3.901510895099166*^9}, {
  3.9015113977068377`*^9, 
  3.9015114016374283`*^9}},ExpressionUUID->"de5c72dc-45af-4b57-b241-\
b838aebaaf60"],

Cell["Expressions as saved in the file AncSpinJresults.m", "Text",
 CellChangeTimes->{{3.9015115045870466`*^9, 3.9015115220824623`*^9}, {
  3.9017036368147388`*^9, 
  3.901703637614565*^9}},ExpressionUUID->"dc79a214-9ebd-40a0-a114-\
8cad45f86209"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"radP", "[", "\[Alpha]", "]"}], "/.", "toArcCoshLog"}], "/.", 
       "froms1u2b"}], "/.", "froms1\[Zeta]b"}], "/.", "froms1\[Zeta]u2"}], "/.", 
    RowBox[{
     RowBox[{"u1check", "[", "a_", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"u2", "[", "a", "]"}]}], "-", 
       RowBox[{"u1", "[", "a", "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]}], "/.", 
   RowBox[{
    RowBox[{"u2check", "[", "a_", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"\[Sigma]", " ", 
       RowBox[{"u1", "[", "a", "]"}]}], "-", 
      RowBox[{"u2", "[", "a", "]"}]}], 
     RowBox[{
      SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]}], "/.", 
  RowBox[{
   RowBox[{"ulp", "[", 
    RowBox[{"s1", ",", "u2"}], "]"}], "\[Rule]", 
   RowBox[{
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
    RowBox[{"ulp", "[", 
     RowBox[{"s1", ",", "e"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9015003943970947`*^9, 3.901500397553968*^9}, {
  3.9015007285260797`*^9, 3.9015007738996825`*^9}, {3.9015109059523354`*^9, 
  3.901510968479393*^9}, {3.901511041720245*^9, 3.901511058975004*^9}, {
  3.9015111605627775`*^9, 3.9015111618700905`*^9}, {3.901511403710788*^9, 
  3.9015114039196615`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"f98e8235-31a6-4e7d-b92d-ae1dbafb8fb5"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["b", "5"]], 
   RowBox[{
    SuperscriptBox["G", "3"], " ", 
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Sigma]", " ", 
           RowBox[{"u1", "[", "\[Alpha]", "]"}]}], "-", 
          RowBox[{"u2", "[", "\[Alpha]", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{"1245", "-", 
              RowBox[{"4243", " ", "\[Sigma]"}], "+", 
              RowBox[{"4732", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"1350", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "-", 
              RowBox[{"219", " ", 
               SuperscriptBox["\[Sigma]", "4"]}], "-", 
              RowBox[{"279", " ", 
               SuperscriptBox["\[Sigma]", "5"]}], "+", 
              RowBox[{"210", " ", 
               SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox["\[Sigma]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"3", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"10", " ", "\[Sigma]"}], "-", 
              RowBox[{"28", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"22", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Sigma]"}], ")"}]}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"u1", "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{"\[Sigma]", " ", 
           RowBox[{"u2", "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{"1352", "-", 
              RowBox[{"4741", " ", "\[Sigma]"}], "+", 
              RowBox[{"5393", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"1627", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "-", 
              RowBox[{"111", " ", 
               SuperscriptBox["\[Sigma]", "4"]}], "-", 
              RowBox[{"356", " ", 
               SuperscriptBox["\[Sigma]", "5"]}], "+", 
              RowBox[{"210", " ", 
               SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"15", " ", "b", " ", 
            SuperscriptBox["\[Sigma]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"3", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              RowBox[{"49", " ", "\[Sigma]"}], "-", 
              RowBox[{"135", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"115", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Sigma]"}], ")"}]}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{"760", "-", 
              RowBox[{"2992", " ", "\[Sigma]"}], "+", 
              RowBox[{"3957", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"2491", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "+", 
              RowBox[{"1215", " ", 
               SuperscriptBox["\[Sigma]", "4"]}], "-", 
              RowBox[{"425", " ", 
               SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"e", ",", "s1"}], "]"}]}], 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], "-", 
         FractionBox[
          RowBox[{"3", " ", "b", " ", "\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"12", " ", "\[Sigma]"}], "-", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["\[Sigma]", "3"]}]}], ")"}], " ", 
           RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"e", ",", "s1"}], "]"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "25"}], "+", 
             RowBox[{"107", " ", "\[Sigma]"}], "-", 
             RowBox[{"247", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"153", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"e", ",", "s1"}], "]"}]}], 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}]]}]]}], ")"}], " ", 
       RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.9015007296129093`*^9, 3.9015007744016695`*^9}, 
   3.9015108362805743`*^9, 3.9015108991379213`*^9, {3.9015109383125067`*^9, 
   3.9015109689103546`*^9}, {3.9015110427540913`*^9, 3.9015110595000525`*^9}, 
   3.9015111624623623`*^9, 3.901511404288066*^9, 3.9015181957529774`*^9, 
   3.901518723500211*^9, 3.9015375480290236`*^9, 3.9016814169879103`*^9, 
   3.901681768755468*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"22b2a593-cc79-4fe7-95a7-8ca89733cf40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"radJ", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "/.", "toArcCoshLog"}], 
       "/.", "froms1u2b"}], "/.", "froms1\[Zeta]b"}], "/.", 
     "froms1\[Zeta]u2"}], "/.", 
    RowBox[{
     RowBox[{"u1check", "[", "a_", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"u2", "[", "a", "]"}]}], "-", 
       RowBox[{"u1", "[", "a", "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]}], "/.", 
   RowBox[{
    RowBox[{"u2check", "[", "a_", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"\[Sigma]", " ", 
       RowBox[{"u1", "[", "a", "]"}]}], "-", 
      RowBox[{"u2", "[", "a", "]"}]}], 
     RowBox[{
      SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]}], "/.", 
  RowBox[{
   RowBox[{"ulp", "[", 
    RowBox[{"s1", ",", "u2"}], "]"}], "\[Rule]", 
   RowBox[{
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
    RowBox[{"ulp", "[", 
     RowBox[{"s1", ",", "e"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.901501180970537*^9, 3.9015011853423185`*^9}, {
  3.9015112067130632`*^9, 3.9015112251966944`*^9}, {3.901511273774124*^9, 
  3.9015112944309855`*^9}, {3.901511408675169*^9, 3.901511408935931*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"d10caebd-ff4c-4383-9b98-464a3d5f48df"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["b", "5"]], 
  RowBox[{
   SuperscriptBox["G", "3"], " ", 
   SuperscriptBox["m1", "2"], " ", 
   SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "[", "\[Beta]", "]"}], " ", 
          RowBox[{"u1", "[", "\[Alpha]", "]"}]}], "-", 
         RowBox[{
          RowBox[{"b", "[", "\[Alpha]", "]"}], " ", 
          RowBox[{"u1", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "797"}], "+", 
             RowBox[{"2799", " ", "\[Sigma]"}], "-", 
             RowBox[{"2758", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"1014", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "+", 
             RowBox[{"507", " ", 
              SuperscriptBox["\[Sigma]", "4"]}], "-", 
             RowBox[{"693", " ", 
              SuperscriptBox["\[Sigma]", "5"]}], "+", 
             RowBox[{"168", " ", 
              SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"b", " ", "\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"18", " ", "\[Sigma]"}], "-", 
             RowBox[{"21", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]], "+", 
         FractionBox[
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"104", " ", "\[Sigma]"}], "-", 
             RowBox[{"68", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"66", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "-", 
             RowBox[{"31", " ", 
              SuperscriptBox["\[Sigma]", "4"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
          RowBox[{"1", "+", "\[Sigma]"}]]}], ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "[", "\[Beta]", "]"}], " ", 
          RowBox[{"u2", "[", "\[Alpha]", "]"}]}], "-", 
         RowBox[{
          RowBox[{"b", "[", "\[Alpha]", "]"}], " ", 
          RowBox[{"u2", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2612"}], "+", 
             RowBox[{"14482", " ", "\[Sigma]"}], "-", 
             RowBox[{"28603", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"21539", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "-", 
             RowBox[{"7635", " ", 
              SuperscriptBox["\[Sigma]", "4"]}], "+", 
             RowBox[{"1503", " ", 
              SuperscriptBox["\[Sigma]", "5"]}], "+", 
             RowBox[{"150", " ", 
              SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
          RowBox[{"48", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"b", " ", "\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"228", " ", "\[Sigma]"}], "-", 
             RowBox[{"225", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"404", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "+", 
             RowBox[{"210", " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]], "-", 
         FractionBox[
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "113"}], "+", 
             RowBox[{"835", " ", "\[Sigma]"}], "-", 
             RowBox[{"105", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"1289", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "-", 
             RowBox[{"194", " ", 
              SuperscriptBox["\[Sigma]", "4"]}], "+", 
             RowBox[{"210", " ", 
              SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Sigma]"}], ")"}]}]]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "233"}], "+", 
            RowBox[{"1205", " ", "\[Sigma]"}], "-", 
            RowBox[{"1842", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"1026", " ", 
             SuperscriptBox["\[Sigma]", "3"]}], "-", 
            RowBox[{"501", " ", 
             SuperscriptBox["\[Sigma]", "4"]}], "+", 
            RowBox[{"249", " ", 
             SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{"e", ",", "s1"}], "]"}]}], 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", "b", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{"e", ",", "s1"}], "]"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"10", " ", "\[Sigma]"}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"22", " ", 
             SuperscriptBox["\[Sigma]", "3"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{"e", ",", "s1"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}]]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"b", "[", "\[Beta]", "]"}]}], " ", 
         RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"b", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]], 
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2620", "-", 
             RowBox[{"4259", " ", "\[Sigma]"}], "+", 
             RowBox[{"4199", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"3274", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "+", 
             RowBox[{"1746", " ", 
              SuperscriptBox["\[Sigma]", "4"]}], "+", 
             RowBox[{"417", " ", 
              SuperscriptBox["\[Sigma]", "5"]}], "-", 
             RowBox[{"597", " ", 
              SuperscriptBox["\[Sigma]", "6"]}], "-", 
             RowBox[{"84", " ", 
              SuperscriptBox["\[Sigma]", "7"]}]}], ")"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"b", ",", "s1"}], "]"}]}], 
          RowBox[{"48", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"18", " ", "\[Sigma]"}], "-", 
             RowBox[{"21", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"b", ",", "s1"}], "]"}]}], 
          RowBox[{"4", " ", "b", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "29"}], "+", 
             RowBox[{"92", " ", "\[Sigma]"}], "-", 
             RowBox[{"68", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"66", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "-", 
             RowBox[{"31", " ", 
              SuperscriptBox["\[Sigma]", "4"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"b", ",", "s1"}], "]"}]}], 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Sigma]"}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"u1", "[", "\[Beta]", "]"}]}], " ", 
          RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"u1", "[", "\[Alpha]", "]"}], " ", 
          RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}]}], ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]], 
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2416"}], "+", 
             RowBox[{"4532", " ", "\[Sigma]"}], "-", 
             RowBox[{"5927", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4795", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "-", 
             RowBox[{"2643", " ", 
              SuperscriptBox["\[Sigma]", "4"]}], "+", 
             RowBox[{"429", " ", 
              SuperscriptBox["\[Sigma]", "5"]}], "+", 
             RowBox[{"390", " ", 
              SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"b", ",", "s1"}], "]"}]}], 
          RowBox[{"48", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "46"}], "+", 
             RowBox[{"96", " ", "\[Sigma]"}], "-", 
             RowBox[{"135", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"160", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "+", 
             RowBox[{"105", " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"b", ",", "s1"}], "]"}]}], 
          RowBox[{"16", " ", "b", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "142"}], "+", 
             RowBox[{"530", " ", "\[Sigma]"}], "-", 
             RowBox[{"423", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"415", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "-", 
             RowBox[{"55", " ", 
              SuperscriptBox["\[Sigma]", "4"]}], "+", 
             RowBox[{"105", " ", 
              SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"b", ",", "s1"}], "]"}]}], 
          RowBox[{"8", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Sigma]"}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"u2", "[", "\[Beta]", "]"}]}], " ", 
          RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"u2", "[", "\[Alpha]", "]"}], " ", 
          RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}]}], ")"}]}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.9015011860393643`*^9, 3.901510838740327*^9, {3.9015112073953514`*^9, 
   3.9015112255823708`*^9}, 3.9015112756055613`*^9, 3.9015114093457513`*^9, 
   3.9015181958476906`*^9, 3.9015187235829678`*^9, 3.901537548082965*^9, 
   3.9016814170736074`*^9, 3.901681768845222*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"ab1bcde2-2fa3-484f-b233-b206faae125a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"JG2", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "/.", "toArcCoshLog"}], 
       "/.", "froms1u2b"}], "/.", "froms1\[Zeta]b"}], "/.", 
     "froms1\[Zeta]u2"}], "/.", 
    RowBox[{
     RowBox[{"u1check", "[", "a_", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"u2", "[", "a", "]"}]}], "-", 
       RowBox[{"u1", "[", "a", "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]}], "/.", 
   RowBox[{
    RowBox[{"u2check", "[", "a_", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"\[Sigma]", " ", 
       RowBox[{"u1", "[", "a", "]"}]}], "-", 
      RowBox[{"u2", "[", "a", "]"}]}], 
     RowBox[{
      SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]}], "/.", 
  RowBox[{
   RowBox[{"ulp", "[", 
    RowBox[{"s1", ",", "u2"}], "]"}], "\[Rule]", 
   RowBox[{
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
    RowBox[{"ulp", "[", 
     RowBox[{"s1", ",", "e"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.901511284484621*^9, 3.90151129766913*^9}, {
  3.901511345643931*^9, 3.901511376989797*^9}, {3.9015114135856733`*^9, 
  3.9015114138337016`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"7b9f6d6c-370d-42d1-bbdd-78477da231c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "G", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["16", "3"]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Sigma]", "2"]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "\[Sigma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
      RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "G"}], " ", "m1", " ", "m2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "m1"}], " ", 
        RowBox[{"u1", "[", "\[Beta]", "]"}]}], "+", 
       RowBox[{"m2", " ", 
        RowBox[{"u2", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "\[Sigma]", " ", 
         RowBox[{"b", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"ulp", "[", 
          RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
        SuperscriptBox["b", "3"]], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[Sigma]", " ", 
         RowBox[{"ulp", "[", 
          RowBox[{"b", ",", "s1"}], "]"}], " ", 
         RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}]}], 
        SuperscriptBox["b", "3"]]}], ")"}]}], "+", 
    RowBox[{"G", " ", "m1", " ", "m2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "m1"}], " ", 
        RowBox[{"u1", "[", "\[Alpha]", "]"}]}], "+", 
       RowBox[{"m2", " ", 
        RowBox[{"u2", "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "\[Sigma]", " ", 
         RowBox[{"b", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"ulp", "[", 
          RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
        SuperscriptBox["b", "3"]], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[Sigma]", " ", 
         RowBox[{"ulp", "[", 
          RowBox[{"b", ",", "s1"}], "]"}], " ", 
         RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}], 
        SuperscriptBox["b", "3"]]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.901511288023246*^9, 3.9015112982417345`*^9}, 
   3.901511346236204*^9, 3.9015113772230988`*^9, 3.9015114143780684`*^9, 
   3.9015181959197836`*^9, 3.9015187236173673`*^9, 3.901537548126528*^9, 
   3.9016814171522427`*^9, 3.9016817689282045`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"553c4fe4-09fb-49da-8751-e417b8057680"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"JG3", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "/.", "toArcCoshLog"}], 
       "/.", "froms1u2b"}], "/.", "froms1\[Zeta]b"}], "/.", 
     "froms1\[Zeta]u2"}], "/.", 
    RowBox[{
     RowBox[{"u1check", "[", "a_", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"u2", "[", "a", "]"}]}], "-", 
       RowBox[{"u1", "[", "a", "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]}], "/.", 
   RowBox[{
    RowBox[{"u2check", "[", "a_", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"\[Sigma]", " ", 
       RowBox[{"u1", "[", "a", "]"}]}], "-", 
      RowBox[{"u2", "[", "a", "]"}]}], 
     RowBox[{
      SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}]}], "/.", 
  RowBox[{
   RowBox[{"ulp", "[", 
    RowBox[{"s1", ",", "u2"}], "]"}], "\[Rule]", 
   RowBox[{
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
    RowBox[{"ulp", "[", 
     RowBox[{"s1", ",", "e"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.901511417085928*^9, 3.901511431951082*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"bfa63461-b3c4-4179-8347-fdf138041247"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["b", "5"]], 
   RowBox[{
    SuperscriptBox["G", "3"], " ", 
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"b", "[", "\[Beta]", "]"}], " ", 
           RowBox[{"u1", "[", "\[Alpha]", "]"}]}], "-", 
          RowBox[{
           RowBox[{"b", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"u1", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "797"}], "+", 
              RowBox[{"2799", " ", "\[Sigma]"}], "-", 
              RowBox[{"2758", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"1014", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "+", 
              RowBox[{"507", " ", 
               SuperscriptBox["\[Sigma]", "4"]}], "-", 
              RowBox[{"693", " ", 
               SuperscriptBox["\[Sigma]", "5"]}], "+", 
              RowBox[{"168", " ", 
               SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"b", " ", "\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"18", " ", "\[Sigma]"}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
            RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17"}], "+", 
              RowBox[{"104", " ", "\[Sigma]"}], "-", 
              RowBox[{"68", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"66", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "-", 
              RowBox[{"31", " ", 
               SuperscriptBox["\[Sigma]", "4"]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
           RowBox[{"1", "+", "\[Sigma]"}]]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"b", "[", "\[Beta]", "]"}], " ", 
           RowBox[{"u2", "[", "\[Alpha]", "]"}]}], "-", 
          RowBox[{
           RowBox[{"b", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"u2", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2612"}], "+", 
              RowBox[{"14482", " ", "\[Sigma]"}], "-", 
              RowBox[{"28603", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"21539", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "-", 
              RowBox[{"7635", " ", 
               SuperscriptBox["\[Sigma]", "4"]}], "+", 
              RowBox[{"1503", " ", 
               SuperscriptBox["\[Sigma]", "5"]}], "+", 
              RowBox[{"150", " ", 
               SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"b", " ", "\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"228", " ", "\[Sigma]"}], "-", 
              RowBox[{"225", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"404", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "+", 
              RowBox[{"210", " ", 
               SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
            RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "113"}], "+", 
              RowBox[{"835", " ", "\[Sigma]"}], "-", 
              RowBox[{"105", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"1289", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "-", 
              RowBox[{"194", " ", 
               SuperscriptBox["\[Sigma]", "4"]}], "+", 
              RowBox[{"210", " ", 
               SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Sigma]"}], ")"}]}]]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "233"}], "+", 
             RowBox[{"1205", " ", "\[Sigma]"}], "-", 
             RowBox[{"1842", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"1026", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "-", 
             RowBox[{"501", " ", 
              SuperscriptBox["\[Sigma]", "4"]}], "+", 
             RowBox[{"249", " ", 
              SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"e", ",", "s1"}], "]"}]}], 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", "b", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"e", ",", "s1"}], "]"}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"10", " ", "\[Sigma]"}], "-", 
             RowBox[{"28", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{"e", ",", "s1"}], "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}]]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"b", "[", "\[Beta]", "]"}]}], " ", 
          RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"b", "[", "\[Alpha]", "]"}], " ", 
          RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]], 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2620", "-", 
              RowBox[{"4259", " ", "\[Sigma]"}], "+", 
              RowBox[{"4199", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"3274", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "+", 
              RowBox[{"1746", " ", 
               SuperscriptBox["\[Sigma]", "4"]}], "+", 
              RowBox[{"417", " ", 
               SuperscriptBox["\[Sigma]", "5"]}], "-", 
              RowBox[{"597", " ", 
               SuperscriptBox["\[Sigma]", "6"]}], "-", 
              RowBox[{"84", " ", 
               SuperscriptBox["\[Sigma]", "7"]}]}], ")"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"b", ",", "s1"}], "]"}]}], 
           RowBox[{"48", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13"}], "+", 
              RowBox[{"18", " ", "\[Sigma]"}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
            RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"b", ",", "s1"}], "]"}]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "29"}], "+", 
              RowBox[{"92", " ", "\[Sigma]"}], "-", 
              RowBox[{"68", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"66", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "-", 
              RowBox[{"31", " ", 
               SuperscriptBox["\[Sigma]", "4"]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"b", ",", "s1"}], "]"}]}], 
           RowBox[{"2", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Sigma]"}], ")"}]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"u1", "[", "\[Beta]", "]"}]}], " ", 
           RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"u1", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]], 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2416"}], "+", 
              RowBox[{"4532", " ", "\[Sigma]"}], "-", 
              RowBox[{"5927", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4795", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "-", 
              RowBox[{"2643", " ", 
               SuperscriptBox["\[Sigma]", "4"]}], "+", 
              RowBox[{"429", " ", 
               SuperscriptBox["\[Sigma]", "5"]}], "+", 
              RowBox[{"390", " ", 
               SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"b", ",", "s1"}], "]"}]}], 
           RowBox[{"48", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "46"}], "+", 
              RowBox[{"96", " ", "\[Sigma]"}], "-", 
              RowBox[{"135", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"160", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "+", 
              RowBox[{"105", " ", 
               SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
            RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"b", ",", "s1"}], "]"}]}], 
           RowBox[{"16", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "142"}], "+", 
              RowBox[{"530", " ", "\[Sigma]"}], "-", 
              RowBox[{"423", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"415", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "-", 
              RowBox[{"55", " ", 
               SuperscriptBox["\[Sigma]", "4"]}], "+", 
              RowBox[{"105", " ", 
               SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"b", ",", "s1"}], "]"}]}], 
           RowBox[{"8", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Sigma]"}], ")"}]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"u2", "[", "\[Beta]", "]"}]}], " ", 
           RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"u2", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}]}], ")"}]}]}]}], 
     ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["m1", "2"], "+", 
     SuperscriptBox["m2", "2"], "+", 
     RowBox[{"2", " ", "m1", " ", "m2", " ", "\[Sigma]"}]}]], 
   RowBox[{"m1", " ", 
    RowBox[{"(", 
     RowBox[{"m1", "+", 
      RowBox[{"m2", " ", "\[Sigma]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["b", "5"]], 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
        RowBox[{"b", "[", "\[Beta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"u1", "[", "\[Alpha]", "]"}]}], "-", 
              RowBox[{"u2", "[", "\[Alpha]", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"1245", "-", 
                  RowBox[{"4243", " ", "\[Sigma]"}], "+", 
                  RowBox[{"4732", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "-", 
                  RowBox[{"1350", " ", 
                   SuperscriptBox["\[Sigma]", "3"]}], "-", 
                  RowBox[{"219", " ", 
                   SuperscriptBox["\[Sigma]", "4"]}], "-", 
                  RowBox[{"279", " ", 
                   SuperscriptBox["\[Sigma]", "5"]}], "+", 
                  RowBox[{"210", " ", 
                   SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{"3", " ", "b", " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
                 RowBox[{"3", "/", "2"}]]}]], "-", 
              FractionBox[
               RowBox[{"3", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"10", " ", "\[Sigma]"}], "-", 
                  RowBox[{"28", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"22", " ", 
                   SuperscriptBox["\[Sigma]", "3"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Sigma]"}], ")"}]}]]}], ")"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"u1", "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"u2", "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"1352", "-", 
                  RowBox[{"4741", " ", "\[Sigma]"}], "+", 
                  RowBox[{"5393", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "-", 
                  RowBox[{"1627", " ", 
                   SuperscriptBox["\[Sigma]", "3"]}], "-", 
                  RowBox[{"111", " ", 
                   SuperscriptBox["\[Sigma]", "4"]}], "-", 
                  RowBox[{"356", " ", 
                   SuperscriptBox["\[Sigma]", "5"]}], "+", 
                  RowBox[{"210", " ", 
                   SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{"15", " ", "b", " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
               RowBox[{"16", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
                 RowBox[{"3", "/", "2"}]]}]], "-", 
              FractionBox[
               RowBox[{"3", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  RowBox[{"49", " ", "\[Sigma]"}], "-", 
                  RowBox[{"135", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"115", " ", 
                   SuperscriptBox["\[Sigma]", "3"]}], "+", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Sigma]"}], ")"}]}]]}], ")"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"760", "-", 
                  RowBox[{"2992", " ", "\[Sigma]"}], "+", 
                  RowBox[{"3957", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "-", 
                  RowBox[{"2491", " ", 
                   SuperscriptBox["\[Sigma]", "3"]}], "+", 
                  RowBox[{"1215", " ", 
                   SuperscriptBox["\[Sigma]", "4"]}], "-", 
                  RowBox[{"425", " ", 
                   SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"e", ",", "s1"}], "]"}]}], 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
                 RowBox[{"3", "/", "2"}]]}]]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "b", " ", "\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"12", " ", "\[Sigma]"}], "-", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "+", 
                 RowBox[{"28", " ", 
                  SuperscriptBox["\[Sigma]", "3"]}]}], ")"}], " ", 
               RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
               RowBox[{"ulp", "[", 
                RowBox[{"e", ",", "s1"}], "]"}]}], 
              RowBox[{"16", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{"3", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "25"}], "+", 
                 RowBox[{"107", " ", "\[Sigma]"}], "-", 
                 RowBox[{"247", " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "+", 
                 RowBox[{"153", " ", 
                  SuperscriptBox["\[Sigma]", "3"]}], "+", 
                 RowBox[{"28", " ", 
                  SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
               RowBox[{"ulp", "[", 
                RowBox[{"e", ",", "s1"}], "]"}]}], 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Sigma]", "2"]}]]}]]}], ")"}], " ", 
           RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["b", "5"]], 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
        RowBox[{"b", "[", "\[Alpha]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"u1", "[", "\[Beta]", "]"}]}], "-", 
              RowBox[{"u2", "[", "\[Beta]", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"1245", "-", 
                  RowBox[{"4243", " ", "\[Sigma]"}], "+", 
                  RowBox[{"4732", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "-", 
                  RowBox[{"1350", " ", 
                   SuperscriptBox["\[Sigma]", "3"]}], "-", 
                  RowBox[{"219", " ", 
                   SuperscriptBox["\[Sigma]", "4"]}], "-", 
                  RowBox[{"279", " ", 
                   SuperscriptBox["\[Sigma]", "5"]}], "+", 
                  RowBox[{"210", " ", 
                   SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{"3", " ", "b", " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
                 RowBox[{"3", "/", "2"}]]}]], "-", 
              FractionBox[
               RowBox[{"3", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"10", " ", "\[Sigma]"}], "-", 
                  RowBox[{"28", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"22", " ", 
                   SuperscriptBox["\[Sigma]", "3"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Sigma]"}], ")"}]}]]}], ")"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"u1", "[", "\[Beta]", "]"}]}], "+", 
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"u2", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"1352", "-", 
                  RowBox[{"4741", " ", "\[Sigma]"}], "+", 
                  RowBox[{"5393", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "-", 
                  RowBox[{"1627", " ", 
                   SuperscriptBox["\[Sigma]", "3"]}], "-", 
                  RowBox[{"111", " ", 
                   SuperscriptBox["\[Sigma]", "4"]}], "-", 
                  RowBox[{"356", " ", 
                   SuperscriptBox["\[Sigma]", "5"]}], "+", 
                  RowBox[{"210", " ", 
                   SuperscriptBox["\[Sigma]", "6"]}]}], ")"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{"15", " ", "b", " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
               RowBox[{"16", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
                 RowBox[{"3", "/", "2"}]]}]], "-", 
              FractionBox[
               RowBox[{"3", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  RowBox[{"49", " ", "\[Sigma]"}], "-", 
                  RowBox[{"135", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"115", " ", 
                   SuperscriptBox["\[Sigma]", "3"]}], "+", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Sigma]"}], ")"}]}]]}], ")"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"760", "-", 
                  RowBox[{"2992", " ", "\[Sigma]"}], "+", 
                  RowBox[{"3957", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "-", 
                  RowBox[{"2491", " ", 
                   SuperscriptBox["\[Sigma]", "3"]}], "+", 
                  RowBox[{"1215", " ", 
                   SuperscriptBox["\[Sigma]", "4"]}], "-", 
                  RowBox[{"425", " ", 
                   SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"e", ",", "s1"}], "]"}]}], 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
                 RowBox[{"3", "/", "2"}]]}]]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "b", " ", "\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"12", " ", "\[Sigma]"}], "-", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "+", 
                 RowBox[{"28", " ", 
                  SuperscriptBox["\[Sigma]", "3"]}]}], ")"}], " ", 
               RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}], " ", 
               RowBox[{"ulp", "[", 
                RowBox[{"e", ",", "s1"}], "]"}]}], 
              RowBox[{"16", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{"3", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "25"}], "+", 
                 RowBox[{"107", " ", "\[Sigma]"}], "-", 
                 RowBox[{"247", " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "+", 
                 RowBox[{"153", " ", 
                  SuperscriptBox["\[Sigma]", "3"]}], "+", 
                 RowBox[{"28", " ", 
                  SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"1", "+", "\[Sigma]"}], "2"], "]"}], " ", 
               RowBox[{"ulp", "[", 
                RowBox[{"e", ",", "s1"}], "]"}]}], 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Sigma]", "2"]}]]}]]}], ")"}], " ", 
           RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}]}], ")"}]}]}]}], 
     ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "G", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["16", "3"]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
       RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["G", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "m1"}], " ", 
         RowBox[{"u1", "[", "\[Beta]", "]"}]}], "+", 
        RowBox[{"m2", " ", 
         RowBox[{"u2", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m1", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"3", " ", "\[Pi]", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "\[Alpha]", "]"}], " ", 
              RowBox[{"ulp", "[", 
               RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
             RowBox[{"u1", "[", "\[Alpha]", "]"}], " ", 
             RowBox[{"ulp", "[", 
              RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox["b", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
             RowBox[{"u2", "[", "\[Alpha]", "]"}], " ", 
             RowBox[{"ulp", "[", 
              RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox["b", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"3", " ", "\[Pi]", " ", "\[Sigma]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                 RowBox[{"ulp", "[", 
                  RowBox[{"b", ",", "s1"}], "]"}]}], 
                RowBox[{"4", " ", 
                 SuperscriptBox["b", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"e", ",", "s1"}], "]"}]}], 
               RowBox[{
                SuperscriptBox["b", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], ")"}], " ", 
            RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", "\[Pi]", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "\[Alpha]", "]"}], " ", 
              RowBox[{"ulp", "[", 
               RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
             RowBox[{
              SuperscriptBox["b", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], "+", 
           FractionBox[
            RowBox[{"8", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
             RowBox[{"u1", "[", "\[Alpha]", "]"}], " ", 
             RowBox[{"ulp", "[", 
              RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox["b", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Sigma]"}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Sigma]", "3"]}]}], ")"}], " ", 
             RowBox[{"u2", "[", "\[Alpha]", "]"}], " ", 
             RowBox[{"ulp", "[", 
              RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox["b", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"\[Pi]", " ", "\[Sigma]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                 RowBox[{"ulp", "[", 
                  RowBox[{"b", ",", "s1"}], "]"}]}], 
                RowBox[{
                 SuperscriptBox["b", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "\[Sigma]"}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Sigma]", "3"]}]}], ")"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"e", ",", "s1"}], "]"}]}], 
               RowBox[{
                SuperscriptBox["b", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], ")"}], " ", 
            RowBox[{"\[Zeta]", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], ")"}]}],
      "+", 
     RowBox[{
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "m1"}], " ", 
         RowBox[{"u1", "[", "\[Alpha]", "]"}]}], "+", 
        RowBox[{"m2", " ", 
         RowBox[{"u2", "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m1", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"3", " ", "\[Pi]", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "\[Beta]", "]"}], " ", 
              RowBox[{"ulp", "[", 
               RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
             RowBox[{"u1", "[", "\[Beta]", "]"}], " ", 
             RowBox[{"ulp", "[", 
              RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox["b", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
             RowBox[{"u2", "[", "\[Beta]", "]"}], " ", 
             RowBox[{"ulp", "[", 
              RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox["b", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"3", " ", "\[Pi]", " ", "\[Sigma]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                 RowBox[{"ulp", "[", 
                  RowBox[{"b", ",", "s1"}], "]"}]}], 
                RowBox[{"4", " ", 
                 SuperscriptBox["b", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"e", ",", "s1"}], "]"}]}], 
               RowBox[{
                SuperscriptBox["b", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], ")"}], " ", 
            RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", "\[Pi]", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
              RowBox[{"b", "[", "\[Beta]", "]"}], " ", 
              RowBox[{"ulp", "[", 
               RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
             RowBox[{
              SuperscriptBox["b", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], "+", 
           FractionBox[
            RowBox[{"8", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
             RowBox[{"u1", "[", "\[Beta]", "]"}], " ", 
             RowBox[{"ulp", "[", 
              RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox["b", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Sigma]"}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Sigma]", "3"]}]}], ")"}], " ", 
             RowBox[{"u2", "[", "\[Beta]", "]"}], " ", 
             RowBox[{"ulp", "[", 
              RowBox[{"s1", ",", "\[Zeta]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox["b", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"\[Pi]", " ", "\[Sigma]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                 RowBox[{"ulp", "[", 
                  RowBox[{"b", ",", "s1"}], "]"}]}], 
                RowBox[{
                 SuperscriptBox["b", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "\[Sigma]"}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Sigma]", "3"]}]}], ")"}], " ", 
                RowBox[{"ulp", "[", 
                 RowBox[{"e", ",", "s1"}], "]"}]}], 
               RowBox[{
                SuperscriptBox["b", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], ")"}], " ", 
            RowBox[{"\[Zeta]", "[", "\[Beta]", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9015114249353065`*^9, 3.9015114323163557`*^9}, 
   3.901518196034083*^9, 3.9015187237051387`*^9, 3.9015375482014065`*^9, 
   3.901681417294406*^9, 3.901681769039339*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"30925e46-ce66-4366-b6a1-617cd2ce4ea7"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Anc",
WindowSize->{949, 461},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>0.8 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"45eb1893-c928-410c-9499-ad96f88cc235"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 378, 8, 28, "Code",ExpressionUUID->"9664a0ea-5318-470c-906a-86d9b9563071",
 InitializationCell->False],
Cell[939, 30, 2059, 56, 128, "Input",ExpressionUUID->"22a767e0-ded6-4a99-97cd-cce7aec00fa8"],
Cell[3001, 88, 2257, 54, 88, "Input",ExpressionUUID->"ca5c27ad-bf38-4bbe-9df5-21fd2cba732c"],
Cell[CellGroupData[{
Cell[5283, 146, 158, 3, 78, "Title",ExpressionUUID->"943b4471-14b2-4573-a6ae-9324859bb261"],
Cell[5444, 151, 183, 3, 28, "Text",ExpressionUUID->"593b8702-9ab9-454c-945b-431a0f74d2f5"],
Cell[5630, 156, 1218, 32, 53, "Input",ExpressionUUID->"24237afe-f944-4a2f-8241-b37243152fc3"],
Cell[6851, 190, 805, 20, 70, "Input",ExpressionUUID->"98810544-cf27-4612-876f-b7575c092dad"],
Cell[7659, 212, 1069, 34, 82, "Input",ExpressionUUID->"a5f05c17-45f7-4b87-b84d-83fbf87f45ae"],
Cell[8731, 248, 441, 12, 37, "Input",ExpressionUUID->"9485355b-f896-4d99-b58f-a79e58057a86"],
Cell[9175, 262, 4162, 119, 138, "Input",ExpressionUUID->"91d66a1e-3826-4c86-b379-82ffdeafae77"],
Cell[13340, 383, 385, 9, 23, "Input",ExpressionUUID->"58df6ca3-e779-4e38-930b-9e75d9ab1b07"],
Cell[13728, 394, 2543, 87, 157, "Input",ExpressionUUID->"d78a5c56-c8b4-4d76-bf67-6043806b2541"],
Cell[16274, 483, 1289, 38, 77, "Input",ExpressionUUID->"407c5e90-dc1d-43c7-b49a-520e30fc0259"],
Cell[17566, 523, 438, 12, 43, "Input",ExpressionUUID->"d45b8579-57c6-402d-9a99-6389800bdaa1"],
Cell[CellGroupData[{
Cell[18029, 539, 593, 16, 25, "Input",ExpressionUUID->"f911ed25-664e-4655-a6b9-d61fdeb13439"],
Cell[18625, 557, 1237, 33, 40, "Output",ExpressionUUID->"30cf4cb4-238d-43c1-880c-c46037601abb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19911, 596, 341, 8, 57, "Title",ExpressionUUID->"241fc491-8f55-4435-ba8b-1c6f789bf41d"],
Cell[CellGroupData[{
Cell[20277, 608, 218, 4, 52, "Section",ExpressionUUID->"c2c6202c-40dd-4795-a45e-3e9a425ed2c9"],
Cell[20498, 614, 447, 12, 29, "Text",ExpressionUUID->"2e5d88a0-47ff-4483-beb3-aa861180de6b"],
Cell[20948, 628, 2222, 60, 60, "Input",ExpressionUUID->"54a8cf2c-f30a-4120-a45c-27f3242c0838"],
Cell[23173, 690, 2177, 60, 60, "Input",ExpressionUUID->"562a6d10-6cf3-4871-bdb6-a65e76bafb5b"],
Cell[25353, 752, 2285, 62, 60, "Input",ExpressionUUID->"1dec963c-1bfa-44ff-a138-fd31c7d2b3a3"],
Cell[27641, 816, 739, 19, 39, "Input",ExpressionUUID->"f884aab9-bc31-496e-a05e-34b97a86b66e"],
Cell[28383, 837, 1239, 25, 23, "Input",ExpressionUUID->"6426e9c3-63b0-4e95-bc79-26e4bbbdb1a1"],
Cell[29625, 864, 392, 12, 28, "Text",ExpressionUUID->"6acea5c3-840b-4cb7-8698-e384654f7d83"],
Cell[CellGroupData[{
Cell[30042, 880, 1162, 32, 46, "Input",ExpressionUUID->"96465099-698b-4eee-a8c0-ee50b00c7473"],
Cell[31207, 914, 2909, 80, 80, "Output",ExpressionUUID->"1d099376-00d0-46a1-bb76-ce824b95f415"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34153, 999, 161, 3, 43, "Subsection",ExpressionUUID->"b2ce1f0d-7c58-49c1-8765-d4a816a9873b"],
Cell[CellGroupData[{
Cell[34339, 1006, 1374, 39, 87, "Input",ExpressionUUID->"c19d8f88-303a-49ce-8e1e-c981835eaf49"],
Cell[35716, 1047, 1561, 36, 70, "Output",ExpressionUUID->"9972740b-81dc-44fd-a67d-6ff5f37fd6d9"],
Cell[37280, 1085, 1054, 21, 70, "Output",ExpressionUUID->"9660c598-c87f-4b1d-a6c3-36ea23621840"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38371, 1111, 1425, 39, 87, "Input",ExpressionUUID->"267bfdaa-1145-499f-bb9b-0d507755a763"],
Cell[39799, 1152, 2102, 49, 70, "Output",ExpressionUUID->"6621d0dc-21bd-4df6-bce1-09ba051ded11"],
Cell[41904, 1203, 1343, 29, 70, "Output",ExpressionUUID->"f043374f-3ec4-437f-b08d-006c3b1fb106"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43320, 1240, 308, 9, 78, "Title",ExpressionUUID->"c2383c1e-0b85-486b-8aff-aecc7f9636a9"],
Cell[CellGroupData[{
Cell[43653, 1253, 223, 4, 52, "Section",ExpressionUUID->"524b0c99-8b5c-412a-a822-17f52cf181f1"],
Cell[43879, 1259, 414, 12, 29, "Text",ExpressionUUID->"c289cdcf-ce6c-4720-81ad-ed60bc4c23b6"],
Cell[44296, 1273, 2350, 68, 60, "Input",ExpressionUUID->"e51b040b-f36f-4122-9a0e-e8e4c0cfdfa6"],
Cell[46649, 1343, 2230, 64, 60, "Input",ExpressionUUID->"818234e4-62d2-4cec-8ebd-be19bda74c55"],
Cell[48882, 1409, 2548, 71, 60, "Input",ExpressionUUID->"9dbad98b-83da-4403-87eb-edf7be6c52c5"],
Cell[51433, 1482, 2309, 65, 60, "Input",ExpressionUUID->"12379606-6ba8-4ecd-9eb6-66d6bc2125ad"],
Cell[53745, 1549, 1965, 56, 60, "Input",ExpressionUUID->"cdc5ddb3-09ef-40e3-8d8d-a9f6b645f56e"],
Cell[55713, 1607, 744, 18, 39, "Input",ExpressionUUID->"8355e113-846c-457e-bb37-90a0591f1f52"],
Cell[56460, 1627, 3155, 84, 116, "Input",ExpressionUUID->"42eb6606-dfb3-42ff-9098-65b0a7de9c47"],
Cell[CellGroupData[{
Cell[59640, 1715, 161, 3, 43, "Subsection",ExpressionUUID->"cf821aa5-eb9f-4b13-b9f9-87ec1a81066c"],
Cell[CellGroupData[{
Cell[59826, 1722, 1533, 40, 86, "Input",ExpressionUUID->"5f735cec-d3a5-4dd9-9ed7-d257a274daa3"],
Cell[61362, 1764, 2163, 49, 70, "Output",ExpressionUUID->"f8fe7b99-3850-4a46-bacb-1f64c224b6fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63562, 1818, 1411, 37, 80, "Input",ExpressionUUID->"84ca074b-cc54-4886-8808-2c92a488f1d1"],
Cell[64976, 1857, 2099, 48, 70, "Output",ExpressionUUID->"36e65264-e164-41c7-a145-d05dd223a461"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67112, 1910, 1806, 47, 87, "Input",ExpressionUUID->"4d7dce5b-023d-434a-8752-4bf7134825d3"],
Cell[68921, 1959, 1994, 46, 70, "Output",ExpressionUUID->"bd342dc7-c5f9-4d5b-838c-cf477a607d29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70952, 2010, 1557, 42, 86, "Input",ExpressionUUID->"054e96ec-3132-47da-a64f-acb3b27ef59e"],
Cell[72512, 2054, 1981, 45, 70, "Output",ExpressionUUID->"a5f30f74-06aa-42b2-a709-9b477051685a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74530, 2104, 1537, 41, 80, "Input",ExpressionUUID->"70cd353c-f787-47b6-87e5-e0ace74a53af"],
Cell[76070, 2147, 2097, 49, 70, "Output",ExpressionUUID->"b843c382-7bc7-408f-b5e7-68d47f32d8ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78204, 2201, 884, 24, 22, "Input",ExpressionUUID->"9a8454ab-955e-4ac8-9339-29b1e596e0e5"],
Cell[79091, 2227, 343, 5, 70, "Output",ExpressionUUID->"58264882-6e48-48c1-a5d5-d9cb192cc7a5"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[79495, 2239, 172, 3, 42, "Section",ExpressionUUID->"2e5eeb7c-e6cf-4efc-8034-64b26e72224f"],
Cell[79670, 2244, 808, 26, 47, "Input",ExpressionUUID->"ce36375c-6b5e-4f6b-be10-b59ee4d59ec3"],
Cell[80481, 2272, 621, 19, 29, "Text",ExpressionUUID->"1d1a056e-94bb-4014-af6e-3f02c149e079"],
Cell[81105, 2293, 1164, 35, 37, "Input",ExpressionUUID->"d71638e8-a54f-4df9-b974-9ffc9192b9f7"],
Cell[82272, 2330, 621, 17, 29, "Text",ExpressionUUID->"0cbce12b-943d-44d4-b886-bdf2b8e0a992"],
Cell[82896, 2349, 7971, 215, 244, "Input",ExpressionUUID->"a712e477-71a1-406f-a5c9-d10f05593424"]
}, Closed]],
Cell[CellGroupData[{
Cell[90904, 2569, 388, 10, 42, "Section",ExpressionUUID->"23e446e2-a130-4bb1-a33a-a8f5a89a6a6a"],
Cell[91295, 2581, 488, 13, 29, "Text",ExpressionUUID->"06409230-93e7-4900-bab5-7d55b879152f"],
Cell[91786, 2596, 555, 15, 23, "Input",ExpressionUUID->"5f2c5344-5412-4f4e-b53e-5996363841c1"],
Cell[92344, 2613, 455, 12, 29, "Text",ExpressionUUID->"eba9f8b3-a57f-4657-83a9-81f919e9fe3e"],
Cell[92802, 2627, 1440, 39, 39, "Input",ExpressionUUID->"20ee1a43-d31c-4a76-8878-5aa0a302f431"],
Cell[CellGroupData[{
Cell[94267, 2670, 161, 3, 43, "Subsection",ExpressionUUID->"6e910ee0-c832-4e72-9633-1c965711d330"],
Cell[CellGroupData[{
Cell[94453, 2677, 1740, 49, 105, "Input",ExpressionUUID->"920a789c-c919-40f4-b7a8-9d8b217f74de"],
Cell[96196, 2728, 2607, 65, 50, "Output",ExpressionUUID->"09dfea2f-90fe-4d82-b615-362d18108896"],
Cell[98806, 2795, 2101, 52, 46, "Output",ExpressionUUID->"d6a0928f-e0f8-44e6-afc8-6cd060c1e26d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100944, 2852, 1797, 51, 107, "Input",ExpressionUUID->"3bb0949c-1cc9-4952-b453-cc92be833320"],
Cell[102744, 2905, 3069, 76, 50, "Output",ExpressionUUID->"c4e8138d-4895-4f6e-b747-6556711cc8c2"],
Cell[105816, 2983, 2795, 72, 47, "Output",ExpressionUUID->"f4394417-2570-41fc-b605-3f8f7388f9f6"]
}, Open  ]],
Cell[108626, 3058, 362, 11, 28, "Text",ExpressionUUID->"8e6b0e7c-c1b1-4af6-bc2d-7f82608f4cf8"],
Cell[108991, 3071, 3916, 105, 112, "Input",ExpressionUUID->"bbedf6c6-92b4-40f7-8ed4-01502c8b23ba"],
Cell[CellGroupData[{
Cell[112932, 3180, 1942, 54, 131, "Input",ExpressionUUID->"9b9beb4e-da13-40d6-be15-16f4a0a07602"],
Cell[114877, 3236, 2992, 75, 50, "Output",ExpressionUUID->"c0774b6f-cf76-4a67-b597-487512d2a59d"],
Cell[117872, 3313, 2759, 72, 47, "Output",ExpressionUUID->"64ef304a-3cf8-40e1-aabb-e3120a8e57b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120668, 3390, 2146, 60, 132, "Input",ExpressionUUID->"a337653b-a606-4218-8e14-8d79d794be84"],
Cell[122817, 3452, 4171, 104, 106, "Output",ExpressionUUID->"c7397372-4787-459e-9043-dd6f3fc56203"],
Cell[126991, 3558, 4298, 115, 86, "Output",ExpressionUUID->"b4e11640-0005-427e-b74d-aa7b4f7127ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131326, 3678, 2310, 65, 141, "Input",ExpressionUUID->"d3651223-6a74-4496-bae5-361d6327ccde"],
Cell[133639, 3745, 4090, 102, 106, "Output",ExpressionUUID->"cf72d296-20d1-43ef-a717-e7cee326b4cf"],
Cell[137732, 3849, 4163, 114, 86, "Output",ExpressionUUID->"2af2e72b-7226-48ab-80df-ad69a3427955"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141932, 3968, 2268, 62, 131, "Input",ExpressionUUID->"3e779244-5440-4adb-94f1-8f65df32f3c6"],
Cell[144203, 4032, 2821, 73, 50, "Output",ExpressionUUID->"44ca78a5-f666-4ffb-a0b3-1d4c79f63a5d"],
Cell[147027, 4107, 2468, 66, 47, "Output",ExpressionUUID->"9c591829-cc82-4110-b692-aab939c0d8cf"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[149568, 4181, 203, 4, 78, "Title",ExpressionUUID->"de5c72dc-45af-4b57-b241-b838aebaaf60"],
Cell[149774, 4187, 247, 4, 28, "Text",ExpressionUUID->"dc79a214-9ebd-40a0-a114-8cad45f86209"],
Cell[CellGroupData[{
Cell[150046, 4195, 1513, 42, 58, "Input",ExpressionUUID->"f98e8235-31a6-4e7d-b92d-ae1dbafb8fb5"],
Cell[151562, 4239, 9874, 252, 310, "Output",ExpressionUUID->"22b2a593-cc79-4fe7-95a7-8ca89733cf40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161473, 4496, 1451, 42, 58, "Input",ExpressionUUID->"d10caebd-ff4c-4383-9b98-464a3d5f48df"],
Cell[162927, 4540, 17402, 460, 521, "Output",ExpressionUUID->"ab1bcde2-2fa3-484f-b233-b206faae125a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180366, 5005, 1399, 42, 58, "Input",ExpressionUUID->"7b9f6d6c-370d-42d1-bbdd-78477da231c5"],
Cell[181768, 5049, 2801, 79, 84, "Output",ExpressionUUID->"553c4fe4-09fb-49da-8751-e417b8057680"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184606, 5133, 1298, 40, 58, "Input",ExpressionUUID->"bfa63461-b3c4-4179-8347-fdf138041247"],
Cell[185907, 5175, 54731, 1377, 1327, "Output",ExpressionUUID->"30925e46-ce66-4366-b6a1-617cd2ce4ea7"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/AncSpinJresults.m <==
(* ::Package:: *)

(* Ancillary file to "Angular Momentum Loss Due to Spin-Orbit Effects in the Post-Minkowskian Expansion" -- Carlo Heissenberg *)


(* radP[\[Alpha]]= radiated energy-momentum linear in spin;
radJ[\[Alpha],\[Beta]]= radiated angular momentum linear in spin in the frame where Subscript[b, 2]^\[Mu]=0;
statJ[\[Alpha],\[Beta]]= static loss of angular momentum linear in spin;
JG2[\[Alpha],\[Beta]]= total O(G^2) loss of angular momentum linear in spin;
JG2[\[Alpha],\[Beta]]= total O(G^3) loss of angular momentum linear in spin in the CM translation frame; *)


radP[\[Alpha]]=-(1/b^5) G^3 m1^2 m2^2 \[Pi] (((\[Sigma] u1[\[Alpha]]-u2[\[Alpha]]) ((b (1245-4243 \[Sigma]+4732 \[Sigma]^2-1350 \[Sigma]^3-219 \[Sigma]^4-279 \[Sigma]^5+210 \[Sigma]^6) ulp[s1,\[Zeta]])/(16 (1+\[Sigma]) (-1+\[Sigma]^2))+(3 b \[Sigma]^2 (-3+2 \[Sigma]^2) (-3+7 \[Sigma]^2) ArcCosh[\[Sigma]] ulp[s1,\[Zeta]])/(4 (-1+\[Sigma]^2)^(3/2))-(3 b (-3+10 \[Sigma]-28 \[Sigma]^2+22 \[Sigma]^3+7 \[Sigma]^4) Log[(1+\[Sigma])/2] ulp[s1,\[Zeta]])/(2 (1+\[Sigma]))))/(-1+\[Sigma]^2)+((-u1[\[Alpha]]+\[Sigma] u2[\[Alpha]]) ((b (1352-4741 \[Sigma]+5393 \[Sigma]^2-1627 \[Sigma]^3-111 \[Sigma]^4-356 \[Sigma]^5+210 \[Sigma]^6) ulp[s1,\[Zeta]])/(16 (1+\[Sigma]) (-1+\[Sigma]^2))+(15 b \[Sigma]^2 (-3+2 \[Sigma]^2) (-3+7 \[Sigma]^2) ArcCosh[\[Sigma]] ulp[s1,\[Zeta]])/(16 (-1+\[Sigma]^2)^(3/2))-(3 b (-16+49 \[Sigma]-135 \[Sigma]^2+115 \[Sigma]^3+35 \[Sigma]^4) Log[(1+\[Sigma])/2] ulp[s1,\[Zeta]])/(8 (1+\[Sigma]))))/(-1+\[Sigma]^2)+(-((b (760-2992 \[Sigma]+3957 \[Sigma]^2-2491 \[Sigma]^3+1215 \[Sigma]^4-425 \[Sigma]^5) ulp[e,s1])/(16 (1+\[Sigma]) (-1+\[Sigma]^2)^(3/2)))-(3 b \[Sigma] (-3+2 \[Sigma]^2) (3-12 \[Sigma]-15 \[Sigma]^2+28 \[Sigma]^3) ArcCosh[\[Sigma]] ulp[e,s1])/(16 (-1+\[Sigma]^2)^2)+(3 b (-25+107 \[Sigma]-247 \[Sigma]^2+153 \[Sigma]^3+28 \[Sigma]^4) Log[(1+\[Sigma])/2] ulp[e,s1])/(8 (1+\[Sigma]) Sqrt[-1+\[Sigma]^2])) \[Zeta][\[Alpha]]);


radJ[\[Alpha],\[Beta]]=1/b^5 G^3 m1^2 m2^2 \[Pi] (1/(-1+\[Sigma]^2) (b[\[Beta]] u1[\[Alpha]]-b[\[Alpha]] u1[\[Beta]]) ((b (-797+2799 \[Sigma]-2758 \[Sigma]^2+1014 \[Sigma]^3+507 \[Sigma]^4-693 \[Sigma]^5+168 \[Sigma]^6) ulp[s1,\[Zeta]])/(24 (-1+\[Sigma]^2))-(b \[Sigma] (-3+2 \[Sigma]^2) (-1+18 \[Sigma]-21 \[Sigma]^2-30 \[Sigma]^3+14 \[Sigma]^4) ArcCosh[\[Sigma]] ulp[s1,\[Zeta]])/(2 (-1+\[Sigma]^2)^(3/2))+(b (-17+104 \[Sigma]-68 \[Sigma]^2-66 \[Sigma]^3-31 \[Sigma]^4+14 \[Sigma]^5) Log[(1+\[Sigma])/2] ulp[s1,\[Zeta]])/(1+\[Sigma]))+1/(-1+\[Sigma]^2) (b[\[Beta]] u2[\[Alpha]]-b[\[Alpha]] u2[\[Beta]]) ((b (-2612+14482 \[Sigma]-28603 \[Sigma]^2+21539 \[Sigma]^3-7635 \[Sigma]^4+1503 \[Sigma]^5+150 \[Sigma]^6) ulp[s1,\[Zeta]])/(48 (1+\[Sigma]) (-1+\[Sigma]^2))+(b \[Sigma] (-3+2 \[Sigma]^2) (-5+228 \[Sigma]-225 \[Sigma]^2-404 \[Sigma]^3+210 \[Sigma]^4) ArcCosh[\[Sigma]] ulp[s1,\[Zeta]])/(16 (-1+\[Sigma]^2)^(3/2))-(b (-113+835 \[Sigma]-105 \[Sigma]^2-1289 \[Sigma]^3-194 \[Sigma]^4+210 \[Sigma]^5) Log[(1+\[Sigma])/2] ulp[s1,\[Zeta]])/(8 (1+\[Sigma])))-((b (-233+1205 \[Sigma]-1842 \[Sigma]^2+1026 \[Sigma]^3-501 \[Sigma]^4+249 \[Sigma]^5) ulp[e,s1])/(16 (1+\[Sigma]) (-1+\[Sigma]^2)^(3/2))-(3 b \[Sigma]^2 (-3+2 \[Sigma]^2) (-3+7 \[Sigma]^2) ArcCosh[\[Sigma]] ulp[e,s1])/(4 (-1+\[Sigma]^2)^2)+(3 b (-3+10 \[Sigma]-28 \[Sigma]^2+22 \[Sigma]^3+7 \[Sigma]^4) Log[(1+\[Sigma])/2] ulp[e,s1])/(2 (1+\[Sigma]) Sqrt[-1+\[Sigma]^2])) (-b[\[Beta]] \[Zeta][\[Alpha]]+b[\[Alpha]] \[Zeta][\[Beta]])+1/(-1+\[Sigma]^2) b^2 (((2620-4259 \[Sigma]+4199 \[Sigma]^2-3274 \[Sigma]^3+1746 \[Sigma]^4+417 \[Sigma]^5-597 \[Sigma]^6-84 \[Sigma]^7) ulp[b,s1])/(48 b (1+\[Sigma]) (-1+\[Sigma]^2))-(\[Sigma] (-3+2 \[Sigma]^2) (-13+18 \[Sigma]-21 \[Sigma]^2-30 \[Sigma]^3+14 \[Sigma]^4) ArcCosh[\[Sigma]] ulp[b,s1])/(4 b (-1+\[Sigma]^2)^(3/2))+((-29+92 \[Sigma]-68 \[Sigma]^2-66 \[Sigma]^3-31 \[Sigma]^4+14 \[Sigma]^5) Log[(1+\[Sigma])/2] ulp[b,s1])/(2 b (1+\[Sigma]))) (-u1[\[Beta]] \[Zeta][\[Alpha]]+u1[\[Alpha]] \[Zeta][\[Beta]])+1/(-1+\[Sigma]^2) b^2 (((-2416+4532 \[Sigma]-5927 \[Sigma]^2+4795 \[Sigma]^3-2643 \[Sigma]^4+429 \[Sigma]^5+390 \[Sigma]^6) ulp[b,s1])/(48 b (1+\[Sigma]) (-1+\[Sigma]^2))+(\[Sigma] (-3+2 \[Sigma]^2) (-46+96 \[Sigma]-135 \[Sigma]^2-160 \[Sigma]^3+105 \[Sigma]^4) ArcCosh[\[Sigma]] ulp[b,s1])/(16 b (-1+\[Sigma]^2)^(3/2))-((-142+530 \[Sigma]-423 \[Sigma]^2-415 \[Sigma]^3-55 \[Sigma]^4+105 \[Sigma]^5) Log[(1+\[Sigma])/2] ulp[b,s1])/(8 b (1+\[Sigma]))) (-u2[\[Beta]] \[Zeta][\[Alpha]]+u2[\[Alpha]] \[Zeta][\[Beta]]));


JG2[\[Alpha],\[Beta]]=-(1/2) G (-(16/3)+(2 \[Sigma]^2)/(-1+\[Sigma]^2)+(2 \[Sigma] (-3+2 \[Sigma]^2) ArcCosh[\[Sigma]])/(-1+\[Sigma]^2)^(3/2)) (-G m1 m2 (-m1 u1[\[Beta]]+m2 u2[\[Beta]]) ((4 \[Sigma] b[\[Alpha]] ulp[s1,\[Zeta]])/b^3+(4 \[Sigma] ulp[b,s1] \[Zeta][\[Alpha]])/b^3)+G m1 m2 (-m1 u1[\[Alpha]]+m2 u2[\[Alpha]]) ((4 \[Sigma] b[\[Beta]] ulp[s1,\[Zeta]])/b^3+(4 \[Sigma] ulp[b,s1] \[Zeta][\[Beta]])/b^3));


JG3[\[Alpha],\[Beta]]=1/b^5 G^3 m1^2 m2^2 \[Pi] (1/(-1+\[Sigma]^2) (b[\[Beta]] u1[\[Alpha]]-b[\[Alpha]] u1[\[Beta]]) ((b (-797+2799 \[Sigma]-2758 \[Sigma]^2+1014 \[Sigma]^3+507 \[Sigma]^4-693 \[Sigma]^5+168 \[Sigma]^6) ulp[s1,\[Zeta]])/(24 (-1+\[Sigma]^2))-(b \[Sigma] (-3+2 \[Sigma]^2) (-1+18 \[Sigma]-21 \[Sigma]^2-30 \[Sigma]^3+14 \[Sigma]^4) ArcCosh[\[Sigma]] ulp[s1,\[Zeta]])/(2 (-1+\[Sigma]^2)^(3/2))+(b (-17+104 \[Sigma]-68 \[Sigma]^2-66 \[Sigma]^3-31 \[Sigma]^4+14 \[Sigma]^5) Log[(1+\[Sigma])/2] ulp[s1,\[Zeta]])/(1+\[Sigma]))+1/(-1+\[Sigma]^2) (b[\[Beta]] u2[\[Alpha]]-b[\[Alpha]] u2[\[Beta]]) ((b (-2612+14482 \[Sigma]-28603 \[Sigma]^2+21539 \[Sigma]^3-7635 \[Sigma]^4+1503 \[Sigma]^5+150 \[Sigma]^6) ulp[s1,\[Zeta]])/(48 (1+\[Sigma]) (-1+\[Sigma]^2))+(b \[Sigma] (-3+2 \[Sigma]^2) (-5+228 \[Sigma]-225 \[Sigma]^2-404 \[Sigma]^3+210 \[Sigma]^4) ArcCosh[\[Sigma]] ulp[s1,\[Zeta]])/(16 (-1+\[Sigma]^2)^(3/2))-(b (-113+835 \[Sigma]-105 \[Sigma]^2-1289 \[Sigma]^3-194 \[Sigma]^4+210 \[Sigma]^5) Log[(1+\[Sigma])/2] ulp[s1,\[Zeta]])/(8 (1+\[Sigma])))-((b (-233+1205 \[Sigma]-1842 \[Sigma]^2+1026 \[Sigma]^3-501 \[Sigma]^4+249 \[Sigma]^5) ulp[e,s1])/(16 (1+\[Sigma]) (-1+\[Sigma]^2)^(3/2))-(3 b \[Sigma]^2 (-3+2 \[Sigma]^2) (-3+7 \[Sigma]^2) ArcCosh[\[Sigma]] ulp[e,s1])/(4 (-1+\[Sigma]^2)^2)+(3 b (-3+10 \[Sigma]-28 \[Sigma]^2+22 \[Sigma]^3+7 \[Sigma]^4) Log[(1+\[Sigma])/2] ulp[e,s1])/(2 (1+\[Sigma]) Sqrt[-1+\[Sigma]^2])) (-b[\[Beta]] \[Zeta][\[Alpha]]+b[\[Alpha]] \[Zeta][\[Beta]])+1/(-1+\[Sigma]^2) b^2 (((2620-4259 \[Sigma]+4199 \[Sigma]^2-3274 \[Sigma]^3+1746 \[Sigma]^4+417 \[Sigma]^5-597 \[Sigma]^6-84 \[Sigma]^7) ulp[b,s1])/(48 b (1+\[Sigma]) (-1+\[Sigma]^2))-(\[Sigma] (-3+2 \[Sigma]^2) (-13+18 \[Sigma]-21 \[Sigma]^2-30 \[Sigma]^3+14 \[Sigma]^4) ArcCosh[\[Sigma]] ulp[b,s1])/(4 b (-1+\[Sigma]^2)^(3/2))+((-29+92 \[Sigma]-68 \[Sigma]^2-66 \[Sigma]^3-31 \[Sigma]^4+14 \[Sigma]^5) Log[(1+\[Sigma])/2] ulp[b,s1])/(2 b (1+\[Sigma]))) (-u1[\[Beta]] \[Zeta][\[Alpha]]+u1[\[Alpha]] \[Zeta][\[Beta]])+1/(-1+\[Sigma]^2) b^2 (((-2416+4532 \[Sigma]-5927 \[Sigma]^2+4795 \[Sigma]^3-2643 \[Sigma]^4+429 \[Sigma]^5+390 \[Sigma]^6) ulp[b,s1])/(48 b (1+\[Sigma]) (-1+\[Sigma]^2))+(\[Sigma] (-3+2 \[Sigma]^2) (-46+96 \[Sigma]-135 \[Sigma]^2-160 \[Sigma]^3+105 \[Sigma]^4) ArcCosh[\[Sigma]] ulp[b,s1])/(16 b (-1+\[Sigma]^2)^(3/2))-((-142+530 \[Sigma]-423 \[Sigma]^2-415 \[Sigma]^3-55 \[Sigma]^4+105 \[Sigma]^5) Log[(1+\[Sigma])/2] ulp[b,s1])/(8 b (1+\[Sigma]))) (-u2[\[Beta]] \[Zeta][\[Alpha]]+u2[\[Alpha]] \[Zeta][\[Beta]]))-1/(m1^2+m2^2+2 m1 m2 \[Sigma]) m1 (m1+m2 \[Sigma]) (1/b^5 G^3 m1^2 m2^2 \[Pi] b[\[Beta]] (((\[Sigma] u1[\[Alpha]]-u2[\[Alpha]]) ((b (1245-4243 \[Sigma]+4732 \[Sigma]^2-1350 \[Sigma]^3-219 \[Sigma]^4-279 \[Sigma]^5+210 \[Sigma]^6) ulp[s1,\[Zeta]])/(16 (1+\[Sigma]) (-1+\[Sigma]^2))+(3 b \[Sigma]^2 (-3+2 \[Sigma]^2) (-3+7 \[Sigma]^2) ArcCosh[\[Sigma]] ulp[s1,\[Zeta]])/(4 (-1+\[Sigma]^2)^(3/2))-(3 b (-3+10 \[Sigma]-28 \[Sigma]^2+22 \[Sigma]^3+7 \[Sigma]^4) Log[(1+\[Sigma])/2] ulp[s1,\[Zeta]])/(2 (1+\[Sigma]))))/(-1+\[Sigma]^2)+((-u1[\[Alpha]]+\[Sigma] u2[\[Alpha]]) ((b (1352-4741 \[Sigma]+5393 \[Sigma]^2-1627 \[Sigma]^3-111 \[Sigma]^4-356 \[Sigma]^5+210 \[Sigma]^6) ulp[s1,\[Zeta]])/(16 (1+\[Sigma]) (-1+\[Sigma]^2))+(15 b \[Sigma]^2 (-3+2 \[Sigma]^2) (-3+7 \[Sigma]^2) ArcCosh[\[Sigma]] ulp[s1,\[Zeta]])/(16 (-1+\[Sigma]^2)^(3/2))-(3 b (-16+49 \[Sigma]-135 \[Sigma]^2+115 \[Sigma]^3+35 \[Sigma]^4) Log[(1+\[Sigma])/2] ulp[s1,\[Zeta]])/(8 (1+\[Sigma]))))/(-1+\[Sigma]^2)+(-((b (760-2992 \[Sigma]+3957 \[Sigma]^2-2491 \[Sigma]^3+1215 \[Sigma]^4-425 \[Sigma]^5) ulp[e,s1])/(16 (1+\[Sigma]) (-1+\[Sigma]^2)^(3/2)))-(3 b \[Sigma] (-3+2 \[Sigma]^2) (3-12 \[Sigma]-15 \[Sigma]^2+28 \[Sigma]^3) ArcCosh[\[Sigma]] ulp[e,s1])/(16 (-1+\[Sigma]^2)^2)+(3 b (-25+107 \[Sigma]-247 \[Sigma]^2+153 \[Sigma]^3+28 \[Sigma]^4) Log[(1+\[Sigma])/2] ulp[e,s1])/(8 (1+\[Sigma]) Sqrt[-1+\[Sigma]^2])) \[Zeta][\[Alpha]])-1/b^5 G^3 m1^2 m2^2 \[Pi] b[\[Alpha]] (((\[Sigma] u1[\[Beta]]-u2[\[Beta]]) ((b (1245-4243 \[Sigma]+4732 \[Sigma]^2-1350 \[Sigma]^3-219 \[Sigma]^4-279 \[Sigma]^5+210 \[Sigma]^6) ulp[s1,\[Zeta]])/(16 (1+\[Sigma]) (-1+\[Sigma]^2))+(3 b \[Sigma]^2 (-3+2 \[Sigma]^2) (-3+7 \[Sigma]^2) ArcCosh[\[Sigma]] ulp[s1,\[Zeta]])/(4 (-1+\[Sigma]^2)^(3/2))-(3 b (-3+10 \[Sigma]-28 \[Sigma]^2+22 \[Sigma]^3+7 \[Sigma]^4) Log[(1+\[Sigma])/2] ulp[s1,\[Zeta]])/(2 (1+\[Sigma]))))/(-1+\[Sigma]^2)+((-u1[\[Beta]]+\[Sigma] u2[\[Beta]]) ((b (1352-4741 \[Sigma]+5393 \[Sigma]^2-1627 \[Sigma]^3-111 \[Sigma]^4-356 \[Sigma]^5+210 \[Sigma]^6) ulp[s1,\[Zeta]])/(16 (1+\[Sigma]) (-1+\[Sigma]^2))+(15 b \[Sigma]^2 (-3+2 \[Sigma]^2) (-3+7 \[Sigma]^2) ArcCosh[\[Sigma]] ulp[s1,\[Zeta]])/(16 (-1+\[Sigma]^2)^(3/2))-(3 b (-16+49 \[Sigma]-135 \[Sigma]^2+115 \[Sigma]^3+35 \[Sigma]^4) Log[(1+\[Sigma])/2] ulp[s1,\[Zeta]])/(8 (1+\[Sigma]))))/(-1+\[Sigma]^2)+(-((b (760-2992 \[Sigma]+3957 \[Sigma]^2-2491 \[Sigma]^3+1215 \[Sigma]^4-425 \[Sigma]^5) ulp[e,s1])/(16 (1+\[Sigma]) (-1+\[Sigma]^2)^(3/2)))-(3 b \[Sigma] (-3+2 \[Sigma]^2) (3-12 \[Sigma]-15 \[Sigma]^2+28 \[Sigma]^3) ArcCosh[\[Sigma]] ulp[e,s1])/(16 (-1+\[Sigma]^2)^2)+(3 b (-25+107 \[Sigma]-247 \[Sigma]^2+153 \[Sigma]^3+28 \[Sigma]^4) Log[(1+\[Sigma])/2] ulp[e,s1])/(8 (1+\[Sigma]) Sqrt[-1+\[Sigma]^2])) \[Zeta][\[Beta]]))-1/2 G (-(16/3)+(2 \[Sigma]^2)/(-1+\[Sigma]^2)+(2 \[Sigma] (-3+2 \[Sigma]^2) ArcCosh[\[Sigma]])/(-1+\[Sigma]^2)^(3/2)) (-G^2 (-m1 u1[\[Beta]]+m2 u2[\[Beta]]) (m1 m2^2 (-((3 \[Pi] \[Sigma] (3-5 \[Sigma]^2) b[\[Alpha]] ulp[s1,\[Zeta]])/(2 b^4 (-1+\[Sigma]^2)))+(8 \[Sigma] (-1+2 \[Sigma]^2) u1[\[Alpha]] ulp[s1,\[Zeta]])/(b^3 (-1+\[Sigma]^2)^(3/2))+((8 \[Sigma]^2-16 \[Sigma]^4) u2[\[Alpha]] ulp[s1,\[Zeta]])/(b^3 (-1+\[Sigma]^2)^(3/2))+(-((3 \[Pi] \[Sigma] (3-5 \[Sigma]^2) ulp[b,s1])/(4 b^4 (-1+\[Sigma]^2)))+((2-8 \[Sigma]^2) ulp[e,s1])/(b^3 (-1+\[Sigma]^2))) \[Zeta][\[Alpha]])+m1^2 m2 (-((2 \[Pi] \[Sigma] (3-5 \[Sigma]^2) b[\[Alpha]] ulp[s1,\[Zeta]])/(b^4 (-1+\[Sigma]^2)))+(8 \[Sigma]^2 (-1+2 \[Sigma]^2) u1[\[Alpha]] ulp[s1,\[Zeta]])/(b^3 (-1+\[Sigma]^2)^(3/2))+((8 \[Sigma]-16 \[Sigma]^3) u2[\[Alpha]] ulp[s1,\[Zeta]])/(b^3 (-1+\[Sigma]^2)^(3/2))+(-((\[Pi] \[Sigma] (3-5 \[Sigma]^2) ulp[b,s1])/(b^4 (-1+\[Sigma]^2)))+((8 \[Sigma]-16 \[Sigma]^3) ulp[e,s1])/(b^3 (-1+\[Sigma]^2))) \[Zeta][\[Alpha]]))+G^2 (-m1 u1[\[Alpha]]+m2 u2[\[Alpha]]) (m1 m2^2 (-((3 \[Pi] \[Sigma] (3-5 \[Sigma]^2) b[\[Beta]] ulp[s1,\[Zeta]])/(2 b^4 (-1+\[Sigma]^2)))+(8 \[Sigma] (-1+2 \[Sigma]^2) u1[\[Beta]] ulp[s1,\[Zeta]])/(b^3 (-1+\[Sigma]^2)^(3/2))+((8 \[Sigma]^2-16 \[Sigma]^4) u2[\[Beta]] ulp[s1,\[Zeta]])/(b^3 (-1+\[Sigma]^2)^(3/2))+(-((3 \[Pi] \[Sigma] (3-5 \[Sigma]^2) ulp[b,s1])/(4 b^4 (-1+\[Sigma]^2)))+((2-8 \[Sigma]^2) ulp[e,s1])/(b^3 (-1+\[Sigma]^2))) \[Zeta][\[Beta]])+m1^2 m2 (-((2 \[Pi] \[Sigma] (3-5 \[Sigma]^2) b[\[Beta]] ulp[s1,\[Zeta]])/(b^4 (-1+\[Sigma]^2)))+(8 \[Sigma]^2 (-1+2 \[Sigma]^2) u1[\[Beta]] ulp[s1,\[Zeta]])/(b^3 (-1+\[Sigma]^2)^(3/2))+((8 \[Sigma]-16 \[Sigma]^3) u2[\[Beta]] ulp[s1,\[Zeta]])/(b^3 (-1+\[Sigma]^2)^(3/2))+(-((\[Pi] \[Sigma] (3-5 \[Sigma]^2) ulp[b,s1])/(b^4 (-1+\[Sigma]^2)))+((8 \[Sigma]-16 \[Sigma]^3) ulp[e,s1])/(b^3 (-1+\[Sigma]^2))) \[Zeta][\[Beta]])));

